Matching under Imperfectly Transferable Utility

In this paper, we examine matching models with imperfectly transferable utility (ITU). We provide motivating examples, discuss the theoretical foundations of ITU matching models and present methods for estimating them. We also explore connected topics and provide an overview of the related literature. This paper has been submitted as a draft chapter for the Handbook of the Economics of Matching, edited by Che, Chiappori and Salani\'e.

==> figures/fig_matching-handbook.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Figures for the handbook chapter\n",
    "The following code is based on Alfred Galichon's code to create the figures of the book *Mathematical methods of choice and matching models.\n",
    "\n",
    "### References\n",
    "* Alfred Galichon, Scott Kominers, and Simon Weber (2019). \"Costly Concessions: An Empirical Framework for Matching with Imperfectly Transferable Utility.\" *Journal of Political Economy* 127 no. 6, pp. 2875-2925."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import scipy as sp\n",
    "\n",
    "# import sympy\n",
    "from scipy.spatial.distance import cdist\n",
    "import matplotlib.pyplot as plt\n",
    "import os, math\n",
    "\n",
    "plt.rcParams['text.usetex'] = True\n",
    "plt.rcParams['font.family'] = 'serif'\n",
    "\n",
    "cmap = dict({'k' : (0.000, 0.000, 0.000), 'b' : (0.000, 0.447, 0.741), 'r' : (0.635, 0.078, 0.184),\n",
    "             'o' : (0.850, 0.325, 0.098), 'g' : (0.466, 0.674, 0.188)})\n",
    "\n",
    "path = \"C:/Simon/Dropbox/Applications/Overleaf/handbook-of-matching\"\n",
    "\n",
    "Ucalf = lambda D: (lambda w: -D(0,-w) )\n",
    "Vcalf = lambda D: (lambda w: -D(w,0) )\n",
    "\n",
    "def plot_feasible(D,range = (-10,10), figname = 'figure'):\n",
    "    δs = np.linspace(range[0],range[1],num=500)\n",
    "    Ucal,Vcal = np.vectorize(Ucalf(D)),np.vectorize(Vcalf(D))\n",
    "    us = [Ucal(δ) for δ in δs]\n",
    "    vs = [Vcal(δ) for δ in δs]\n",
    "    umin,vmin = min(us),min(vs)\n",
    "    umax,vmax = max(us),max(vs)\n",
    "\n",
    "    fig, ax = plt.subplots(layout='tight')\n",
    "    ax.set(xlim=(-1, 4), xticks=[],\n",
    "           ylim=(-1, 4), yticks=[])\n",
    "    ax.set_box_aspect(1)\n",
    "\n",
    "    ax.annotate(text='', xy=(4,0), xytext=(-1,0), arrowprops=dict(facecolor='black', width=1, headwidth=6, headlength=6), verticalalignment='center')\n",
    "    ax.annotate(text='', xy=(0,4), xytext=(0,-1), arrowprops=dict(facecolor='black', width=1, headwidth=6, headlength=6), verticalalignment='center')\n",
    "\n",
    "    ax.text(x=3.8, y=-0.2, s='$u_i$')\n",
    "    ax.text(x=-0.2, y=3.8, s='$v_j$')\n",
    "    ax.text(x=0.3, y=0.3, s='$\\\\mathcal{F}_{ij}$', fontsize='xx-large')\n",
    "    ax.plot(us,vs,color=cmap['k'], linewidth=3.0)\n",
    "    ax.fill(us+[np.min(us)],vs+[np.min(vs)], color=cmap['b'], alpha=0.5)\n",
    "\n",
    "\n",
    "    # plt.figure(figsize=(4, 4))\n",
    "    # plt.xlim([umin, umax+(umax-umin)/3])\n",
    "    # plt.ylim([vmin, vmax+(vmax-vmin)/3])\n",
    "    # plt.plot(us,vs,'black')\n",
    "    # plt.xlabel('$u_i$', loc='right')\n",
    "    # plt.ylabel('$v_j$', loc='top')\n",
    "    # plt.fill(us+[np.min(us)],vs+[np.min(vs)])\n",
    "    \n",
    "    plt.savefig(path+'/figures/'+figname)\n",
    "    plt.show()\n",
    "\n",
    "    return us, vs"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### TU"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "([array(-4.),\n",
       "  array(-3.97995992),\n",
       "  array(-3.95991984),\n",
       "  array(-3.93987976),\n",
       "  array(-3.91983968),\n",
       "  array(-3.8997996),\n",
       "  array(-3.87975952),\n",
       "  array(-3.85971944),\n",
       "  array(-3.83967936),\n",
       "  array(-3.81963928),\n",
       "  array(-3.7995992),\n",
       "  array(-3.77955912),\n",
       "  array(-3.75951904),\n",
       "  array(-3.73947896),\n",
       "  array(-3.71943888),\n",
       "  array(-3.6993988),\n",
       "  array(-3.67935872),\n",
       "  array(-3.65931864),\n",
       "  array(-3.63927856),\n",
       "  array(-3.61923848),\n",
       "  array(-3.5991984),\n",
       "  array(-3.57915832),\n",
       "  array(-3.55911824),\n",
       "  array(-3.53907816),\n",
       "  array(-3.51903808),\n",
       "  array(-3.498998),\n",
       "  array(-3.47895792),\n",
       "  array(-3.45891784),\n",
       "  array(-3.43887776),\n",
       "  array(-3.41883768),\n",
       "  array(-3.3987976),\n",
       "  array(-3.37875752),\n",
       "  array(-3.35871743),\n",
       "  array(-3.33867735),\n",
       "  array(-3.31863727),\n",
       "  array(-3.29859719),\n",
       "  array(-3.27855711),\n",
       "  array(-3.25851703),\n",
       "  array(-3.23847695),\n",
       "  array(-3.21843687),\n",
       "  array(-3.19839679),\n",
       "  array(-3.17835671),\n",
       "  array(-3.15831663),\n",
       "  array(-3.13827655),\n",
       "  array(-3.11823647),\n",
       "  array(-3.09819639),\n",
       "  array(-3.07815631),\n",
       "  array(-3.05811623),\n",
       "  array(-3.03807615),\n",
       "  array(-3.01803607),\n",
       "  array(-2.99799599),\n",
       "  array(-2.97795591),\n",
       "  array(-2.95791583),\n",
       "  array(-2.93787575),\n",
       "  array(-2.91783567),\n",
       "  array(-2.89779559),\n",
       "  array(-2.87775551),\n",
       "  array(-2.85771543),\n",
       "  array(-2.83767535),\n",
       "  array(-2.81763527),\n",
       "  array(-2.79759519),\n",
       "  array(-2.77755511),\n",
       "  array(-2.75751503),\n",
       "  array(-2.73747495),\n",
       "  array(-2.71743487),\n",
       "  array(-2.69739479),\n",
       "  array(-2.67735471),\n",
       "  array(-2.65731463),\n",
       "  array(-2.63727455),\n",
       "  array(-2.61723447),\n",
       "  array(-2.59719439),\n",
       "  array(-2.57715431),\n",
       "  array(-2.55711423),\n",
       "  array(-2.53707415),\n",
       "  array(-2.51703407),\n",
       "  array(-2.49699399),\n",
       "  array(-2.47695391),\n",
       "  array(-2.45691383),\n",
       "  array(-2.43687375),\n",
       "  array(-2.41683367),\n",
       "  array(-2.39679359),\n",
       "  array(-2.37675351),\n",
       "  array(-2.35671343),\n",
       "  array(-2.33667335),\n",
       "  array(-2.31663327),\n",
       "  array(-2.29659319),\n",
       "  array(-2.27655311),\n",
       "  array(-2.25651303),\n",
       "  array(-2.23647295),\n",
       "  array(-2.21643287),\n",
       "  array(-2.19639279),\n",
       "  array(-2.17635271),\n",
       "  array(-2.15631263),\n",
       "  array(-2.13627255),\n",
       "  array(-2.11623246),\n",
       "  array(-2.09619238),\n",
       "  array(-2.0761523),\n",
       "  array(-2.05611222),\n",
       "  array(-2.03607214),\n",
       "  array(-2.01603206),\n",
       "  array(-1.99599198),\n",
       "  array(-1.9759519),\n",
       "  array(-1.95591182),\n",
       "  array(-1.93587174),\n",
       "  array(-1.91583166),\n",
       "  array(-1.89579158),\n",
       "  array(-1.8757515),\n",
       "  array(-1.85571142),\n",
       "  array(-1.83567134),\n",
       "  array(-1.81563126),\n",
       "  array(-1.79559118),\n",
       "  array(-1.7755511),\n",
       "  array(-1.75551102),\n",
       "  array(-1.73547094),\n",
       "  array(-1.71543086),\n",
       "  array(-1.69539078),\n",
       "  array(-1.6753507),\n",
       "  array(-1.65531062),\n",
       "  array(-1.63527054),\n",
       "  array(-1.61523046),\n",
       "  array(-1.59519038),\n",
       "  array(-1.5751503),\n",
       "  array(-1.55511022),\n",
       "  array(-1.53507014),\n",
       "  array(-1.51503006),\n",
       "  array(-1.49498998),\n",
       "  array(-1.4749499),\n",
       "  array(-1.45490982),\n",
       "  array(-1.43486974),\n",
       "  array(-1.41482966),\n",
       "  array(-1.39478958),\n",
       "  array(-1.3747495),\n",
       "  array(-1.35470942),\n",
       "  array(-1.33466934),\n",
       "  array(-1.31462926),\n",
       "  array(-1.29458918),\n",
       "  array(-1.2745491),\n",
       "  array(-1.25450902),\n",
       "  array(-1.23446894),\n",
       "  array(-1.21442886),\n",
       "  array(-1.19438878),\n",
       "  array(-1.1743487),\n",
       "  array(-1.15430862),\n",
       "  array(-1.13426854),\n",
       "  array(-1.11422846),\n",
       "  array(-1.09418838),\n",
       "  array(-1.0741483),\n",
       "  array(-1.05410822),\n",
       "  array(-1.03406814),\n",
       "  array(-1.01402806),\n",
       "  array(-0.99398798),\n",
       "  array(-0.9739479),\n",
       "  array(-0.95390782),\n",
       "  array(-0.93386774),\n",
       "  array(-0.91382766),\n",
       "  array(-0.89378758),\n",
       "  array(-0.87374749),\n",
       "  array(-0.85370741),\n",
       "  array(-0.83366733),\n",
       "  array(-0.81362725),\n",
       "  array(-0.79358717),\n",
       "  array(-0.77354709),\n",
       "  array(-0.75350701),\n",
       "  array(-0.73346693),\n",
       "  array(-0.71342685),\n",
       "  array(-0.69338677),\n",
       "  array(-0.67334669),\n",
       "  array(-0.65330661),\n",
       "  array(-0.63326653),\n",
       "  array(-0.61322645),\n",
       "  array(-0.59318637),\n",
       "  array(-0.57314629),\n",
       "  array(-0.55310621),\n",
       "  array(-0.53306613),\n",
       "  array(-0.51302605),\n",
       "  array(-0.49298597),\n",
       "  array(-0.47294589),\n",
       "  array(-0.45290581),\n",
       "  array(-0.43286573),\n",
       "  array(-0.41282565),\n",
       "  array(-0.39278557),\n",
       "  array(-0.37274549),\n",
       "  array(-0.35270541),\n",
       "  array(-0.33266533),\n",
       "  array(-0.31262525),\n",
       "  array(-0.29258517),\n",
       "  array(-0.27254509),\n",
       "  array(-0.25250501),\n",
       "  array(-0.23246493),\n",
       "  array(-0.21242485),\n",
       "  array(-0.19238477),\n",
       "  array(-0.17234469),\n",
       "  array(-0.15230461),\n",
       "  array(-0.13226453),\n",
       "  array(-0.11222445),\n",
       "  array(-0.09218437),\n",
       "  array(-0.07214429),\n",
       "  array(-0.05210421),\n",
       "  array(-0.03206413),\n",
       "  array(-0.01202405),\n",
       "  array(0.00801603),\n",
       "  array(0.02805611),\n",
       "  array(0.04809619),\n",
       "  array(0.06813627),\n",
       "  array(0.08817635),\n",
       "  array(0.10821643),\n",
       "  array(0.12825651),\n",
       "  array(0.14829659),\n",
       "  array(0.16833667),\n",
       "  array(0.18837675),\n",
       "  array(0.20841683),\n",
       "  array(0.22845691),\n",
       "  array(0.24849699),\n",
       "  array(0.26853707),\n",
       "  array(0.28857715),\n",
       "  array(0.30861723),\n",
       "  array(0.32865731),\n",
       "  array(0.34869739),\n",
       "  array(0.36873747),\n",
       "  array(0.38877756),\n",
       "  array(0.40881764),\n",
       "  array(0.42885772),\n",
       "  array(0.4488978),\n",
       "  array(0.46893788),\n",
       "  array(0.48897796),\n",
       "  array(0.50901804),\n",
       "  array(0.52905812),\n",
       "  array(0.5490982),\n",
       "  array(0.56913828),\n",
       "  array(0.58917836),\n",
       "  array(0.60921844),\n",
       "  array(0.62925852),\n",
       "  array(0.6492986),\n",
       "  array(0.66933868),\n",
       "  array(0.68937876),\n",
       "  array(0.70941884),\n",
       "  array(0.72945892),\n",
       "  array(0.749499),\n",
       "  array(0.76953908),\n",
       "  array(0.78957916),\n",
       "  array(0.80961924),\n",
       "  array(0.82965932),\n",
       "  array(0.8496994),\n",
       "  array(0.86973948),\n",
       "  array(0.88977956),\n",
       "  array(0.90981964),\n",
       "  array(0.92985972),\n",
       "  array(0.9498998),\n",
       "  array(0.96993988),\n",
       "  array(0.98997996),\n",
       "  array(1.01002004),\n",
       "  array(1.03006012),\n",
       "  array(1.0501002),\n",
       "  array(1.07014028),\n",
       "  array(1.09018036),\n",
       "  array(1.11022044),\n",
       "  array(1.13026052),\n",
       "  array(1.1503006),\n",
       "  array(1.17034068),\n",
       "  array(1.19038076),\n",
       "  array(1.21042084),\n",
       "  array(1.23046092),\n",
       "  array(1.250501),\n",
       "  array(1.27054108),\n",
       "  array(1.29058116),\n",
       "  array(1.31062124),\n",
       "  array(1.33066132),\n",
       "  array(1.3507014),\n",
       "  array(1.37074148),\n",
       "  array(1.39078156),\n",
       "  array(1.41082164),\n",
       "  array(1.43086172),\n",
       "  array(1.4509018),\n",
       "  array(1.47094188),\n",
       "  array(1.49098196),\n",
       "  array(1.51102204),\n",
       "  array(1.53106212),\n",
       "  array(1.5511022),\n",
       "  array(1.57114228),\n",
       "  array(1.59118236),\n",
       "  array(1.61122244),\n",
       "  array(1.63126253),\n",
       "  array(1.65130261),\n",
       "  array(1.67134269),\n",
       "  array(1.69138277),\n",
       "  array(1.71142285),\n",
       "  array(1.73146293),\n",
       "  array(1.75150301),\n",
       "  array(1.77154309),\n",
       "  array(1.79158317),\n",
       "  array(1.81162325),\n",
       "  array(1.83166333),\n",
       "  array(1.85170341),\n",
       "  array(1.87174349),\n",
       "  array(1.89178357),\n",
       "  array(1.91182365),\n",
       "  array(1.93186373),\n",
       "  array(1.95190381),\n",
       "  array(1.97194389),\n",
       "  array(1.99198397),\n",
       "  array(2.01202405),\n",
       "  array(2.03206413),\n",
       "  array(2.05210421),\n",
       "  array(2.07214429),\n",
       "  array(2.09218437),\n",
       "  array(2.11222445),\n",
       "  array(2.13226453),\n",
       "  array(2.15230461),\n",
       "  array(2.17234469),\n",
       "  array(2.19238477),\n",
       "  array(2.21242485),\n",
       "  array(2.23246493),\n",
       "  array(2.25250501),\n",
       "  array(2.27254509),\n",
       "  array(2.29258517),\n",
       "  array(2.31262525),\n",
       "  array(2.33266533),\n",
       "  array(2.35270541),\n",
       "  array(2.37274549),\n",
       "  array(2.39278557),\n",
       "  array(2.41282565),\n",
       "  array(2.43286573),\n",
       "  array(2.45290581),\n",
       "  array(2.47294589),\n",
       "  array(2.49298597),\n",
       "  array(2.51302605),\n",
       "  array(2.53306613),\n",
       "  array(2.55310621),\n",
       "  array(2.57314629),\n",
       "  array(2.59318637),\n",
       "  array(2.61322645),\n",
       "  array(2.63326653),\n",
       "  array(2.65330661),\n",
       "  array(2.67334669),\n",
       "  array(2.69338677),\n",
       "  array(2.71342685),\n",
       "  array(2.73346693),\n",
       "  array(2.75350701),\n",
       "  array(2.77354709),\n",
       "  array(2.79358717),\n",
       "  array(2.81362725),\n",
       "  array(2.83366733),\n",
       "  array(2.85370741),\n",
       "  array(2.87374749),\n",
       "  array(2.89378758),\n",
       "  array(2.91382766),\n",
       "  array(2.93386774),\n",
       "  array(2.95390782),\n",
       "  array(2.9739479),\n",
       "  array(2.99398798),\n",
       "  array(3.01402806),\n",
       "  array(3.03406814),\n",
       "  array(3.05410822),\n",
       "  array(3.0741483),\n",
       "  array(3.09418838),\n",
       "  array(3.11422846),\n",
       "  array(3.13426854),\n",
       "  array(3.15430862),\n",
       "  array(3.1743487),\n",
       "  array(3.19438878),\n",
       "  array(3.21442886),\n",
       "  array(3.23446894),\n",
       "  array(3.25450902),\n",
       "  array(3.2745491),\n",
       "  array(3.29458918),\n",
       "  array(3.31462926),\n",
       "  array(3.33466934),\n",
       "  array(3.35470942),\n",
       "  array(3.3747495),\n",
       "  array(3.39478958),\n",
       "  array(3.41482966),\n",
       "  array(3.43486974),\n",
       "  array(3.45490982),\n",
       "  array(3.4749499),\n",
       "  array(3.49498998),\n",
       "  array(3.51503006),\n",
       "  array(3.53507014),\n",
       "  array(3.55511022),\n",
       "  array(3.5751503),\n",
       "  array(3.59519038),\n",
       "  array(3.61523046),\n",
       "  array(3.63527054),\n",
       "  array(3.65531062),\n",
       "  array(3.6753507),\n",
       "  array(3.69539078),\n",
       "  array(3.71543086),\n",
       "  array(3.73547094),\n",
       "  array(3.75551102),\n",
       "  array(3.7755511),\n",
       "  array(3.79559118),\n",
       "  array(3.81563126),\n",
       "  array(3.83567134),\n",
       "  array(3.85571142),\n",
       "  array(3.8757515),\n",
       "  array(3.89579158),\n",
       "  array(3.91583166),\n",
       "  array(3.93587174),\n",
       "  array(3.95591182),\n",
       "  array(3.9759519),\n",
       "  array(3.99599198),\n",
       "  array(4.01603206),\n",
       "  array(4.03607214),\n",
       "  array(4.05611222),\n",
       "  array(4.0761523),\n",
       "  array(4.09619238),\n",
       "  array(4.11623246),\n",
       "  array(4.13627255),\n",
       "  array(4.15631263),\n",
       "  array(4.17635271),\n",
       "  array(4.19639279),\n",
       "  array(4.21643287),\n",
       "  array(4.23647295),\n",
       "  array(4.25651303),\n",
       "  array(4.27655311),\n",
       "  array(4.29659319),\n",
       "  array(4.31663327),\n",
       "  array(4.33667335),\n",
       "  array(4.35671343),\n",
       "  array(4.37675351),\n",
       "  array(4.39679359),\n",
       "  array(4.41683367),\n",
       "  array(4.43687375),\n",
       "  array(4.45691383),\n",
       "  array(4.47695391),\n",
       "  array(4.49699399),\n",
       "  array(4.51703407),\n",
       "  array(4.53707415),\n",
       "  array(4.55711423),\n",
       "  array(4.57715431),\n",
       "  array(4.59719439),\n",
       "  array(4.61723447),\n",
       "  array(4.63727455),\n",
       "  array(4.65731463),\n",
       "  array(4.67735471),\n",
       "  array(4.69739479),\n",
       "  array(4.71743487),\n",
       "  array(4.73747495),\n",
       "  array(4.75751503),\n",
       "  array(4.77755511),\n",
       "  array(4.79759519),\n",
       "  array(4.81763527),\n",
       "  array(4.83767535),\n",
       "  array(4.85771543),\n",
       "  array(4.87775551),\n",
       "  array(4.89779559),\n",
       "  array(4.91783567),\n",
       "  array(4.93787575),\n",
       "  array(4.95791583),\n",
       "  array(4.97795591),\n",
       "  array(4.99799599),\n",
       "  array(5.01803607),\n",
       "  array(5.03807615),\n",
       "  array(5.05811623),\n",
       "  array(5.07815631),\n",
       "  array(5.09819639),\n",
       "  array(5.11823647),\n",
       "  array(5.13827655),\n",
       "  array(5.15831663),\n",
       "  array(5.17835671),\n",
       "  array(5.19839679),\n",
       "  array(5.21843687),\n",
       "  array(5.23847695),\n",
       "  array(5.25851703),\n",
       "  array(5.27855711),\n",
       "  array(5.29859719),\n",
       "  array(5.31863727),\n",
       "  array(5.33867735),\n",
       "  array(5.35871743),\n",
       "  array(5.37875752),\n",
       "  array(5.3987976),\n",
       "  array(5.41883768),\n",
       "  array(5.43887776),\n",
       "  array(5.45891784),\n",
       "  array(5.47895792),\n",
       "  array(5.498998),\n",
       "  array(5.51903808),\n",
       "  array(5.53907816),\n",
       "  array(5.55911824),\n",
       "  array(5.57915832),\n",
       "  array(5.5991984),\n",
       "  array(5.61923848),\n",
       "  array(5.63927856),\n",
       "  array(5.65931864),\n",
       "  array(5.67935872),\n",
       "  array(5.6993988),\n",
       "  array(5.71943888),\n",
       "  array(5.73947896),\n",
       "  array(5.75951904),\n",
       "  array(5.77955912),\n",
       "  array(5.7995992),\n",
       "  array(5.81963928),\n",
       "  array(5.83967936),\n",
       "  array(5.85971944),\n",
       "  array(5.87975952),\n",
       "  array(5.8997996),\n",
       "  array(5.91983968),\n",
       "  array(5.93987976),\n",
       "  array(5.95991984),\n",
       "  array(5.97995992),\n",
       "  array(6.)],\n",
       " [array(6.),\n",
       "  array(5.97995992),\n",
       "  array(5.95991984),\n",
       "  array(5.93987976),\n",
       "  array(5.91983968),\n",
       "  array(5.8997996),\n",
       "  array(5.87975952),\n",
       "  array(5.85971944),\n",
       "  array(5.83967936),\n",
       "  array(5.81963928),\n",
       "  array(5.7995992),\n",
       "  array(5.77955912),\n",
       "  array(5.75951904),\n",
       "  array(5.73947896),\n",
       "  array(5.71943888),\n",
       "  array(5.6993988),\n",
       "  array(5.67935872),\n",
       "  array(5.65931864),\n",
       "  array(5.63927856),\n",
       "  array(5.61923848),\n",
       "  array(5.5991984),\n",
       "  array(5.57915832),\n",
       "  array(5.55911824),\n",
       "  array(5.53907816),\n",
       "  array(5.51903808),\n",
       "  array(5.498998),\n",
       "  array(5.47895792),\n",
       "  array(5.45891784),\n",
       "  array(5.43887776),\n",
       "  array(5.41883768),\n",
       "  array(5.3987976),\n",
       "  array(5.37875752),\n",
       "  array(5.35871743),\n",
       "  array(5.33867735),\n",
       "  array(5.31863727),\n",
       "  array(5.29859719),\n",
       "  array(5.27855711),\n",
       "  array(5.25851703),\n",
       "  array(5.23847695),\n",
       "  array(5.21843687),\n",
       "  array(5.19839679),\n",
       "  array(5.17835671),\n",
       "  array(5.15831663),\n",
       "  array(5.13827655),\n",
       "  array(5.11823647),\n",
       "  array(5.09819639),\n",
       "  array(5.07815631),\n",
       "  array(5.05811623),\n",
       "  array(5.03807615),\n",
       "  array(5.01803607),\n",
       "  array(4.99799599),\n",
       "  array(4.97795591),\n",
       "  array(4.95791583),\n",
       "  array(4.93787575),\n",
       "  array(4.91783567),\n",
       "  array(4.89779559),\n",
       "  array(4.87775551),\n",
       "  array(4.85771543),\n",
       "  array(4.83767535),\n",
       "  array(4.81763527),\n",
       "  array(4.79759519),\n",
       "  array(4.77755511),\n",
       "  array(4.75751503),\n",
       "  array(4.73747495),\n",
       "  array(4.71743487),\n",
       "  array(4.69739479),\n",
       "  array(4.67735471),\n",
       "  array(4.65731463),\n",
       "  array(4.63727455),\n",
       "  array(4.61723447),\n",
       "  array(4.59719439),\n",
       "  array(4.57715431),\n",
       "  array(4.55711423),\n",
       "  array(4.53707415),\n",
       "  array(4.51703407),\n",
       "  array(4.49699399),\n",
       "  array(4.47695391),\n",
       "  array(4.45691383),\n",
       "  array(4.43687375),\n",
       "  array(4.41683367),\n",
       "  array(4.39679359),\n",
       "  array(4.37675351),\n",
       "  array(4.35671343),\n",
       "  array(4.33667335),\n",
       "  array(4.31663327),\n",
       "  array(4.29659319),\n",
       "  array(4.27655311),\n",
       "  array(4.25651303),\n",
       "  array(4.23647295),\n",
       "  array(4.21643287),\n",
       "  array(4.19639279),\n",
       "  array(4.17635271),\n",
       "  array(4.15631263),\n",
       "  array(4.13627255),\n",
       "  array(4.11623246),\n",
       "  array(4.09619238),\n",
       "  array(4.0761523),\n",
       "  array(4.05611222),\n",
       "  array(4.03607214),\n",
       "  array(4.01603206),\n",
       "  array(3.99599198),\n",
       "  array(3.9759519),\n",
       "  array(3.95591182),\n",
       "  array(3.93587174),\n",
       "  array(3.91583166),\n",
       "  array(3.89579158),\n",
       "  array(3.8757515),\n",
       "  array(3.85571142),\n",
       "  array(3.83567134),\n",
       "  array(3.81563126),\n",
       "  array(3.79559118),\n",
       "  array(3.7755511),\n",
       "  array(3.75551102),\n",
       "  array(3.73547094),\n",
       "  array(3.71543086),\n",
       "  array(3.69539078),\n",
       "  array(3.6753507),\n",
       "  array(3.65531062),\n",
       "  array(3.63527054),\n",
       "  array(3.61523046),\n",
       "  array(3.59519038),\n",
       "  array(3.5751503),\n",
       "  array(3.55511022),\n",
       "  array(3.53507014),\n",
       "  array(3.51503006),\n",
       "  array(3.49498998),\n",
       "  array(3.4749499),\n",
       "  array(3.45490982),\n",
       "  array(3.43486974),\n",
       "  array(3.41482966),\n",
       "  array(3.39478958),\n",
       "  array(3.3747495),\n",
       "  array(3.35470942),\n",
       "  array(3.33466934),\n",
       "  array(3.31462926),\n",
       "  array(3.29458918),\n",
       "  array(3.2745491),\n",
       "  array(3.25450902),\n",
       "  array(3.23446894),\n",
       "  array(3.21442886),\n",
       "  array(3.19438878),\n",
       "  array(3.1743487),\n",
       "  array(3.15430862),\n",
       "  array(3.13426854),\n",
       "  array(3.11422846),\n",
       "  array(3.09418838),\n",
       "  array(3.0741483),\n",
       "  array(3.05410822),\n",
       "  array(3.03406814),\n",
       "  array(3.01402806),\n",
       "  array(2.99398798),\n",
       "  array(2.9739479),\n",
       "  array(2.95390782),\n",
       "  array(2.93386774),\n",
       "  array(2.91382766),\n",
       "  array(2.89378758),\n",
       "  array(2.87374749),\n",
       "  array(2.85370741),\n",
       "  array(2.83366733),\n",
       "  array(2.81362725),\n",
       "  array(2.79358717),\n",
       "  array(2.77354709),\n",
       "  array(2.75350701),\n",
       "  array(2.73346693),\n",
       "  array(2.71342685),\n",
       "  array(2.69338677),\n",
       "  array(2.67334669),\n",
       "  array(2.65330661),\n",
       "  array(2.63326653),\n",
       "  array(2.61322645),\n",
       "  array(2.59318637),\n",
       "  array(2.57314629),\n",
       "  array(2.55310621),\n",
       "  array(2.53306613),\n",
       "  array(2.51302605),\n",
       "  array(2.49298597),\n",
       "  array(2.47294589),\n",
       "  array(2.45290581),\n",
       "  array(2.43286573),\n",
       "  array(2.41282565),\n",
       "  array(2.39278557),\n",
       "  array(2.37274549),\n",
       "  array(2.35270541),\n",
       "  array(2.33266533),\n",
       "  array(2.31262525),\n",
       "  array(2.29258517),\n",
       "  array(2.27254509),\n",
       "  array(2.25250501),\n",
       "  array(2.23246493),\n",
       "  array(2.21242485),\n",
       "  array(2.19238477),\n",
       "  array(2.17234469),\n",
       "  array(2.15230461),\n",
       "  array(2.13226453),\n",
       "  array(2.11222445),\n",
       "  array(2.09218437),\n",
       "  array(2.07214429),\n",
       "  array(2.05210421),\n",
       "  array(2.03206413),\n",
       "  array(2.01202405),\n",
       "  array(1.99198397),\n",
       "  array(1.97194389),\n",
       "  array(1.95190381),\n",
       "  array(1.93186373),\n",
       "  array(1.91182365),\n",
       "  array(1.89178357),\n",
       "  array(1.87174349),\n",
       "  array(1.85170341),\n",
       "  array(1.83166333),\n",
       "  array(1.81162325),\n",
       "  array(1.79158317),\n",
       "  array(1.77154309),\n",
       "  array(1.75150301),\n",
       "  array(1.73146293),\n",
       "  array(1.71142285),\n",
       "  array(1.69138277),\n",
       "  array(1.67134269),\n",
       "  array(1.65130261),\n",
       "  array(1.63126253),\n",
       "  array(1.61122244),\n",
       "  array(1.59118236),\n",
       "  array(1.57114228),\n",
       "  array(1.5511022),\n",
       "  array(1.53106212),\n",
       "  array(1.51102204),\n",
       "  array(1.49098196),\n",
       "  array(1.47094188),\n",
       "  array(1.4509018),\n",
       "  array(1.43086172),\n",
       "  array(1.41082164),\n",
       "  array(1.39078156),\n",
       "  array(1.37074148),\n",
       "  array(1.3507014),\n",
       "  array(1.33066132),\n",
       "  array(1.31062124),\n",
       "  array(1.29058116),\n",
       "  array(1.27054108),\n",
       "  array(1.250501),\n",
       "  array(1.23046092),\n",
       "  array(1.21042084),\n",
       "  array(1.19038076),\n",
       "  array(1.17034068),\n",
       "  array(1.1503006),\n",
       "  array(1.13026052),\n",
       "  array(1.11022044),\n",
       "  array(1.09018036),\n",
       "  array(1.07014028),\n",
       "  array(1.0501002),\n",
       "  array(1.03006012),\n",
       "  array(1.01002004),\n",
       "  array(0.98997996),\n",
       "  array(0.96993988),\n",
       "  array(0.9498998),\n",
       "  array(0.92985972),\n",
       "  array(0.90981964),\n",
       "  array(0.88977956),\n",
       "  array(0.86973948),\n",
       "  array(0.8496994),\n",
       "  array(0.82965932),\n",
       "  array(0.80961924),\n",
       "  array(0.78957916),\n",
       "  array(0.76953908),\n",
       "  array(0.749499),\n",
       "  array(0.72945892),\n",
       "  array(0.70941884),\n",
       "  array(0.68937876),\n",
       "  array(0.66933868),\n",
       "  array(0.6492986),\n",
       "  array(0.62925852),\n",
       "  array(0.60921844),\n",
       "  array(0.58917836),\n",
       "  array(0.56913828),\n",
       "  array(0.5490982),\n",
       "  array(0.52905812),\n",
       "  array(0.50901804),\n",
       "  array(0.48897796),\n",
       "  array(0.46893788),\n",
       "  array(0.4488978),\n",
       "  array(0.42885772),\n",
       "  array(0.40881764),\n",
       "  array(0.38877756),\n",
       "  array(0.36873747),\n",
       "  array(0.34869739),\n",
       "  array(0.32865731),\n",
       "  array(0.30861723),\n",
       "  array(0.28857715),\n",
       "  array(0.26853707),\n",
       "  array(0.24849699),\n",
       "  array(0.22845691),\n",
       "  array(0.20841683),\n",
       "  array(0.18837675),\n",
       "  array(0.16833667),\n",
       "  array(0.14829659),\n",
       "  array(0.12825651),\n",
       "  array(0.10821643),\n",
       "  array(0.08817635),\n",
       "  array(0.06813627),\n",
       "  array(0.04809619),\n",
       "  array(0.02805611),\n",
       "  array(0.00801603),\n",
       "  array(-0.01202405),\n",
       "  array(-0.03206413),\n",
       "  array(-0.05210421),\n",
       "  array(-0.07214429),\n",
       "  array(-0.09218437),\n",
       "  array(-0.11222445),\n",
       "  array(-0.13226453),\n",
       "  array(-0.15230461),\n",
       "  array(-0.17234469),\n",
       "  array(-0.19238477),\n",
       "  array(-0.21242485),\n",
       "  array(-0.23246493),\n",
       "  array(-0.25250501),\n",
       "  array(-0.27254509),\n",
       "  array(-0.29258517),\n",
       "  array(-0.31262525),\n",
       "  array(-0.33266533),\n",
       "  array(-0.35270541),\n",
       "  array(-0.37274549),\n",
       "  array(-0.39278557),\n",
       "  array(-0.41282565),\n",
       "  array(-0.43286573),\n",
       "  array(-0.45290581),\n",
       "  array(-0.47294589),\n",
       "  array(-0.49298597),\n",
       "  array(-0.51302605),\n",
       "  array(-0.53306613),\n",
       "  array(-0.55310621),\n",
       "  array(-0.57314629),\n",
       "  array(-0.59318637),\n",
       "  array(-0.61322645),\n",
       "  array(-0.63326653),\n",
       "  array(-0.65330661),\n",
       "  array(-0.67334669),\n",
       "  array(-0.69338677),\n",
       "  array(-0.71342685),\n",
       "  array(-0.73346693),\n",
       "  array(-0.75350701),\n",
       "  array(-0.77354709),\n",
       "  array(-0.79358717),\n",
       "  array(-0.81362725),\n",
       "  array(-0.83366733),\n",
       "  array(-0.85370741),\n",
       "  array(-0.87374749),\n",
       "  array(-0.89378758),\n",
       "  array(-0.91382766),\n",
       "  array(-0.93386774),\n",
       "  array(-0.95390782),\n",
       "  array(-0.9739479),\n",
       "  array(-0.99398798),\n",
       "  array(-1.01402806),\n",
       "  array(-1.03406814),\n",
       "  array(-1.05410822),\n",
       "  array(-1.0741483),\n",
       "  array(-1.09418838),\n",
       "  array(-1.11422846),\n",
       "  array(-1.13426854),\n",
       "  array(-1.15430862),\n",
       "  array(-1.1743487),\n",
       "  array(-1.19438878),\n",
       "  array(-1.21442886),\n",
       "  array(-1.23446894),\n",
       "  array(-1.25450902),\n",
       "  array(-1.2745491),\n",
       "  array(-1.29458918),\n",
       "  array(-1.31462926),\n",
       "  array(-1.33466934),\n",
       "  array(-1.35470942),\n",
       "  array(-1.3747495),\n",
       "  array(-1.39478958),\n",
       "  array(-1.41482966),\n",
       "  array(-1.43486974),\n",
       "  array(-1.45490982),\n",
       "  array(-1.4749499),\n",
       "  array(-1.49498998),\n",
       "  array(-1.51503006),\n",
       "  array(-1.53507014),\n",
       "  array(-1.55511022),\n",
       "  array(-1.5751503),\n",
       "  array(-1.59519038),\n",
       "  array(-1.61523046),\n",
       "  array(-1.63527054),\n",
       "  array(-1.65531062),\n",
       "  array(-1.6753507),\n",
       "  array(-1.69539078),\n",
       "  array(-1.71543086),\n",
       "  array(-1.73547094),\n",
       "  array(-1.75551102),\n",
       "  array(-1.7755511),\n",
       "  array(-1.79559118),\n",
       "  array(-1.81563126),\n",
       "  array(-1.83567134),\n",
       "  array(-1.85571142),\n",
       "  array(-1.8757515),\n",
       "  array(-1.89579158),\n",
       "  array(-1.91583166),\n",
       "  array(-1.93587174),\n",
       "  array(-1.95591182),\n",
       "  array(-1.9759519),\n",
       "  array(-1.99599198),\n",
       "  array(-2.01603206),\n",
       "  array(-2.03607214),\n",
       "  array(-2.05611222),\n",
       "  array(-2.0761523),\n",
       "  array(-2.09619238),\n",
       "  array(-2.11623246),\n",
       "  array(-2.13627255),\n",
       "  array(-2.15631263),\n",
       "  array(-2.17635271),\n",
       "  array(-2.19639279),\n",
       "  array(-2.21643287),\n",
       "  array(-2.23647295),\n",
       "  array(-2.25651303),\n",
       "  array(-2.27655311),\n",
       "  array(-2.29659319),\n",
       "  array(-2.31663327),\n",
       "  array(-2.33667335),\n",
       "  array(-2.35671343),\n",
       "  array(-2.37675351),\n",
       "  array(-2.39679359),\n",
       "  array(-2.41683367),\n",
       "  array(-2.43687375),\n",
       "  array(-2.45691383),\n",
       "  array(-2.47695391),\n",
       "  array(-2.49699399),\n",
       "  array(-2.51703407),\n",
       "  array(-2.53707415),\n",
       "  array(-2.55711423),\n",
       "  array(-2.57715431),\n",
       "  array(-2.59719439),\n",
       "  array(-2.61723447),\n",
       "  array(-2.63727455),\n",
       "  array(-2.65731463),\n",
       "  array(-2.67735471),\n",
       "  array(-2.69739479),\n",
       "  array(-2.71743487),\n",
       "  array(-2.73747495),\n",
       "  array(-2.75751503),\n",
       "  array(-2.77755511),\n",
       "  array(-2.79759519),\n",
       "  array(-2.81763527),\n",
       "  array(-2.83767535),\n",
       "  array(-2.85771543),\n",
       "  array(-2.87775551),\n",
       "  array(-2.89779559),\n",
       "  array(-2.91783567),\n",
       "  array(-2.93787575),\n",
       "  array(-2.95791583),\n",
       "  array(-2.97795591),\n",
       "  array(-2.99799599),\n",
       "  array(-3.01803607),\n",
       "  array(-3.03807615),\n",
       "  array(-3.05811623),\n",
       "  array(-3.07815631),\n",
       "  array(-3.09819639),\n",
       "  array(-3.11823647),\n",
       "  array(-3.13827655),\n",
       "  array(-3.15831663),\n",
       "  array(-3.17835671),\n",
       "  array(-3.19839679),\n",
       "  array(-3.21843687),\n",
       "  array(-3.23847695),\n",
       "  array(-3.25851703),\n",
       "  array(-3.27855711),\n",
       "  array(-3.29859719),\n",
       "  array(-3.31863727),\n",
       "  array(-3.33867735),\n",
       "  array(-3.35871743),\n",
       "  array(-3.37875752),\n",
       "  array(-3.3987976),\n",
       "  array(-3.41883768),\n",
       "  array(-3.43887776),\n",
       "  array(-3.45891784),\n",
       "  array(-3.47895792),\n",
       "  array(-3.498998),\n",
       "  array(-3.51903808),\n",
       "  array(-3.53907816),\n",
       "  array(-3.55911824),\n",
       "  array(-3.57915832),\n",
       "  array(-3.5991984),\n",
       "  array(-3.61923848),\n",
       "  array(-3.63927856),\n",
       "  array(-3.65931864),\n",
       "  array(-3.67935872),\n",
       "  array(-3.6993988),\n",
       "  array(-3.71943888),\n",
       "  array(-3.73947896),\n",
       "  array(-3.75951904),\n",
       "  array(-3.77955912),\n",
       "  array(-3.7995992),\n",
       "  array(-3.81963928),\n",
       "  array(-3.83967936),\n",
       "  array(-3.85971944),\n",
       "  array(-3.87975952),\n",
       "  array(-3.8997996),\n",
       "  array(-3.91983968),\n",
       "  array(-3.93987976),\n",
       "  array(-3.95991984),\n",
       "  array(-3.97995992),\n",
       "  array(-4.)])"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "def create_D_TU(α,γ):\n",
    "    return (lambda U,V : (U + V - α - γ)/2 )\n",
    "\n",
    "plot_feasible(create_D_TU(1,1),figname = 'fig_tu.pdf')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### NTU"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "([array(-8.),\n",
       "  array(-7.95991984),\n",
       "  array(-7.91983968),\n",
       "  array(-7.87975952),\n",
       "  array(-7.83967936),\n",
       "  array(-7.7995992),\n",
       "  array(-7.75951904),\n",
       "  array(-7.71943888),\n",
       "  array(-7.67935872),\n",
       "  array(-7.63927856),\n",
       "  array(-7.5991984),\n",
       "  array(-7.55911824),\n",
       "  array(-7.51903808),\n",
       "  array(-7.47895792),\n",
       "  array(-7.43887776),\n",
       "  array(-7.3987976),\n",
       "  array(-7.35871743),\n",
       "  array(-7.31863727),\n",
       "  array(-7.27855711),\n",
       "  array(-7.23847695),\n",
       "  array(-7.19839679),\n",
       "  array(-7.15831663),\n",
       "  array(-7.11823647),\n",
       "  array(-7.07815631),\n",
       "  array(-7.03807615),\n",
       "  array(-6.99799599),\n",
       "  array(-6.95791583),\n",
       "  array(-6.91783567),\n",
       "  array(-6.87775551),\n",
       "  array(-6.83767535),\n",
       "  array(-6.79759519),\n",
       "  array(-6.75751503),\n",
       "  array(-6.71743487),\n",
       "  array(-6.67735471),\n",
       "  array(-6.63727455),\n",
       "  array(-6.59719439),\n",
       "  array(-6.55711423),\n",
       "  array(-6.51703407),\n",
       "  array(-6.47695391),\n",
       "  array(-6.43687375),\n",
       "  array(-6.39679359),\n",
       "  array(-6.35671343),\n",
       "  array(-6.31663327),\n",
       "  array(-6.27655311),\n",
       "  array(-6.23647295),\n",
       "  array(-6.19639279),\n",
       "  array(-6.15631263),\n",
       "  array(-6.11623246),\n",
       "  array(-6.0761523),\n",
       "  array(-6.03607214),\n",
       "  array(-5.99599198),\n",
       "  array(-5.95591182),\n",
       "  array(-5.91583166),\n",
       "  array(-5.8757515),\n",
       "  array(-5.83567134),\n",
       "  array(-5.79559118),\n",
       "  array(-5.75551102),\n",
       "  array(-5.71543086),\n",
       "  array(-5.6753507),\n",
       "  array(-5.63527054),\n",
       "  array(-5.59519038),\n",
       "  array(-5.55511022),\n",
       "  array(-5.51503006),\n",
       "  array(-5.4749499),\n",
       "  array(-5.43486974),\n",
       "  array(-5.39478958),\n",
       "  array(-5.35470942),\n",
       "  array(-5.31462926),\n",
       "  array(-5.2745491),\n",
       "  array(-5.23446894),\n",
       "  array(-5.19438878),\n",
       "  array(-5.15430862),\n",
       "  array(-5.11422846),\n",
       "  array(-5.0741483),\n",
       "  array(-5.03406814),\n",
       "  array(-4.99398798),\n",
       "  array(-4.95390782),\n",
       "  array(-4.91382766),\n",
       "  array(-4.87374749),\n",
       "  array(-4.83366733),\n",
       "  array(-4.79358717),\n",
       "  array(-4.75350701),\n",
       "  array(-4.71342685),\n",
       "  array(-4.67334669),\n",
       "  array(-4.63326653),\n",
       "  array(-4.59318637),\n",
       "  array(-4.55310621),\n",
       "  array(-4.51302605),\n",
       "  array(-4.47294589),\n",
       "  array(-4.43286573),\n",
       "  array(-4.39278557),\n",
       "  array(-4.35270541),\n",
       "  array(-4.31262525),\n",
       "  array(-4.27254509),\n",
       "  array(-4.23246493),\n",
       "  array(-4.19238477),\n",
       "  array(-4.15230461),\n",
       "  array(-4.11222445),\n",
       "  array(-4.07214429),\n",
       "  array(-4.03206413),\n",
       "  array(-3.99198397),\n",
       "  array(-3.95190381),\n",
       "  array(-3.91182365),\n",
       "  array(-3.87174349),\n",
       "  array(-3.83166333),\n",
       "  array(-3.79158317),\n",
       "  array(-3.75150301),\n",
       "  array(-3.71142285),\n",
       "  array(-3.67134269),\n",
       "  array(-3.63126253),\n",
       "  array(-3.59118236),\n",
       "  array(-3.5511022),\n",
       "  array(-3.51102204),\n",
       "  array(-3.47094188),\n",
       "  array(-3.43086172),\n",
       "  array(-3.39078156),\n",
       "  array(-3.3507014),\n",
       "  array(-3.31062124),\n",
       "  array(-3.27054108),\n",
       "  array(-3.23046092),\n",
       "  array(-3.19038076),\n",
       "  array(-3.1503006),\n",
       "  array(-3.11022044),\n",
       "  array(-3.07014028),\n",
       "  array(-3.03006012),\n",
       "  array(-2.98997996),\n",
       "  array(-2.9498998),\n",
       "  array(-2.90981964),\n",
       "  array(-2.86973948),\n",
       "  array(-2.82965932),\n",
       "  array(-2.78957916),\n",
       "  array(-2.749499),\n",
       "  array(-2.70941884),\n",
       "  array(-2.66933868),\n",
       "  array(-2.62925852),\n",
       "  array(-2.58917836),\n",
       "  array(-2.5490982),\n",
       "  array(-2.50901804),\n",
       "  array(-2.46893788),\n",
       "  array(-2.42885772),\n",
       "  array(-2.38877756),\n",
       "  array(-2.34869739),\n",
       "  array(-2.30861723),\n",
       "  array(-2.26853707),\n",
       "  array(-2.22845691),\n",
       "  array(-2.18837675),\n",
       "  array(-2.14829659),\n",
       "  array(-2.10821643),\n",
       "  array(-2.06813627),\n",
       "  array(-2.02805611),\n",
       "  array(-1.98797595),\n",
       "  array(-1.94789579),\n",
       "  array(-1.90781563),\n",
       "  array(-1.86773547),\n",
       "  array(-1.82765531),\n",
       "  array(-1.78757515),\n",
       "  array(-1.74749499),\n",
       "  array(-1.70741483),\n",
       "  array(-1.66733467),\n",
       "  array(-1.62725451),\n",
       "  array(-1.58717435),\n",
       "  array(-1.54709419),\n",
       "  array(-1.50701403),\n",
       "  array(-1.46693387),\n",
       "  array(-1.42685371),\n",
       "  array(-1.38677355),\n",
       "  array(-1.34669339),\n",
       "  array(-1.30661323),\n",
       "  array(-1.26653307),\n",
       "  array(-1.22645291),\n",
       "  array(-1.18637275),\n",
       "  array(-1.14629259),\n",
       "  array(-1.10621242),\n",
       "  array(-1.06613226),\n",
       "  array(-1.0260521),\n",
       "  array(-0.98597194),\n",
       "  array(-0.94589178),\n",
       "  array(-0.90581162),\n",
       "  array(-0.86573146),\n",
       "  array(-0.8256513),\n",
       "  array(-0.78557114),\n",
       "  array(-0.74549098),\n",
       "  array(-0.70541082),\n",
       "  array(-0.66533066),\n",
       "  array(-0.6252505),\n",
       "  array(-0.58517034),\n",
       "  array(-0.54509018),\n",
       "  array(-0.50501002),\n",
       "  array(-0.46492986),\n",
       "  array(-0.4248497),\n",
       "  array(-0.38476954),\n",
       "  array(-0.34468938),\n",
       "  array(-0.30460922),\n",
       "  array(-0.26452906),\n",
       "  array(-0.2244489),\n",
       "  array(-0.18436874),\n",
       "  array(-0.14428858),\n",
       "  array(-0.10420842),\n",
       "  array(-0.06412826),\n",
       "  array(-0.0240481),\n",
       "  array(0.01603206),\n",
       "  array(0.05611222),\n",
       "  array(0.09619238),\n",
       "  array(0.13627255),\n",
       "  array(0.17635271),\n",
       "  array(0.21643287),\n",
       "  array(0.25651303),\n",
       "  array(0.29659319),\n",
       "  array(0.33667335),\n",
       "  array(0.37675351),\n",
       "  array(0.41683367),\n",
       "  array(0.45691383),\n",
       "  array(0.49699399),\n",
       "  array(0.53707415),\n",
       "  array(0.57715431),\n",
       "  array(0.61723447),\n",
       "  array(0.65731463),\n",
       "  array(0.69739479),\n",
       "  array(0.73747495),\n",
       "  array(0.77755511),\n",
       "  array(0.81763527),\n",
       "  array(0.85771543),\n",
       "  array(0.89779559),\n",
       "  array(0.93787575),\n",
       "  array(0.97795591),\n",
       "  array(1.01803607),\n",
       "  array(1.05811623),\n",
       "  array(1.09819639),\n",
       "  array(1.13827655),\n",
       "  array(1.17835671),\n",
       "  array(1.21843687),\n",
       "  array(1.25851703),\n",
       "  array(1.29859719),\n",
       "  array(1.33867735),\n",
       "  array(1.37875752),\n",
       "  array(1.41883768),\n",
       "  array(1.45891784),\n",
       "  array(1.498998),\n",
       "  array(1.53907816),\n",
       "  array(1.57915832),\n",
       "  array(1.61923848),\n",
       "  array(1.65931864),\n",
       "  array(1.6993988),\n",
       "  array(1.73947896),\n",
       "  array(1.77955912),\n",
       "  array(1.81963928),\n",
       "  array(1.85971944),\n",
       "  array(1.8997996),\n",
       "  array(1.93987976),\n",
       "  array(1.97995992),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.)],\n",
       " [array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(2.),\n",
       "  array(1.97995992),\n",
       "  array(1.93987976),\n",
       "  array(1.8997996),\n",
       "  array(1.85971944),\n",
       "  array(1.81963928),\n",
       "  array(1.77955912),\n",
       "  array(1.73947896),\n",
       "  array(1.6993988),\n",
       "  array(1.65931864),\n",
       "  array(1.61923848),\n",
       "  array(1.57915832),\n",
       "  array(1.53907816),\n",
       "  array(1.498998),\n",
       "  array(1.45891784),\n",
       "  array(1.41883768),\n",
       "  array(1.37875752),\n",
       "  array(1.33867735),\n",
       "  array(1.29859719),\n",
       "  array(1.25851703),\n",
       "  array(1.21843687),\n",
       "  array(1.17835671),\n",
       "  array(1.13827655),\n",
       "  array(1.09819639),\n",
       "  array(1.05811623),\n",
       "  array(1.01803607),\n",
       "  array(0.97795591),\n",
       "  array(0.93787575),\n",
       "  array(0.89779559),\n",
       "  array(0.85771543),\n",
       "  array(0.81763527),\n",
       "  array(0.77755511),\n",
       "  array(0.73747495),\n",
       "  array(0.69739479),\n",
       "  array(0.65731463),\n",
       "  array(0.61723447),\n",
       "  array(0.57715431),\n",
       "  array(0.53707415),\n",
       "  array(0.49699399),\n",
       "  array(0.45691383),\n",
       "  array(0.41683367),\n",
       "  array(0.37675351),\n",
       "  array(0.33667335),\n",
       "  array(0.29659319),\n",
       "  array(0.25651303),\n",
       "  array(0.21643287),\n",
       "  array(0.17635271),\n",
       "  array(0.13627255),\n",
       "  array(0.09619238),\n",
       "  array(0.05611222),\n",
       "  array(0.01603206),\n",
       "  array(-0.0240481),\n",
       "  array(-0.06412826),\n",
       "  array(-0.10420842),\n",
       "  array(-0.14428858),\n",
       "  array(-0.18436874),\n",
       "  array(-0.2244489),\n",
       "  array(-0.26452906),\n",
       "  array(-0.30460922),\n",
       "  array(-0.34468938),\n",
       "  array(-0.38476954),\n",
       "  array(-0.4248497),\n",
       "  array(-0.46492986),\n",
       "  array(-0.50501002),\n",
       "  array(-0.54509018),\n",
       "  array(-0.58517034),\n",
       "  array(-0.6252505),\n",
       "  array(-0.66533066),\n",
       "  array(-0.70541082),\n",
       "  array(-0.74549098),\n",
       "  array(-0.78557114),\n",
       "  array(-0.8256513),\n",
       "  array(-0.86573146),\n",
       "  array(-0.90581162),\n",
       "  array(-0.94589178),\n",
       "  array(-0.98597194),\n",
       "  array(-1.0260521),\n",
       "  array(-1.06613226),\n",
       "  array(-1.10621242),\n",
       "  array(-1.14629259),\n",
       "  array(-1.18637275),\n",
       "  array(-1.22645291),\n",
       "  array(-1.26653307),\n",
       "  array(-1.30661323),\n",
       "  array(-1.34669339),\n",
       "  array(-1.38677355),\n",
       "  array(-1.42685371),\n",
       "  array(-1.46693387),\n",
       "  array(-1.50701403),\n",
       "  array(-1.54709419),\n",
       "  array(-1.58717435),\n",
       "  array(-1.62725451),\n",
       "  array(-1.66733467),\n",
       "  array(-1.70741483),\n",
       "  array(-1.74749499),\n",
       "  array(-1.78757515),\n",
       "  array(-1.82765531),\n",
       "  array(-1.86773547),\n",
       "  array(-1.90781563),\n",
       "  array(-1.94789579),\n",
       "  array(-1.98797595),\n",
       "  array(-2.02805611),\n",
       "  array(-2.06813627),\n",
       "  array(-2.10821643),\n",
       "  array(-2.14829659),\n",
       "  array(-2.18837675),\n",
       "  array(-2.22845691),\n",
       "  array(-2.26853707),\n",
       "  array(-2.30861723),\n",
       "  array(-2.34869739),\n",
       "  array(-2.38877756),\n",
       "  array(-2.42885772),\n",
       "  array(-2.46893788),\n",
       "  array(-2.50901804),\n",
       "  array(-2.5490982),\n",
       "  array(-2.58917836),\n",
       "  array(-2.62925852),\n",
       "  array(-2.66933868),\n",
       "  array(-2.70941884),\n",
       "  array(-2.749499),\n",
       "  array(-2.78957916),\n",
       "  array(-2.82965932),\n",
       "  array(-2.86973948),\n",
       "  array(-2.90981964),\n",
       "  array(-2.9498998),\n",
       "  array(-2.98997996),\n",
       "  array(-3.03006012),\n",
       "  array(-3.07014028),\n",
       "  array(-3.11022044),\n",
       "  array(-3.1503006),\n",
       "  array(-3.19038076),\n",
       "  array(-3.23046092),\n",
       "  array(-3.27054108),\n",
       "  array(-3.31062124),\n",
       "  array(-3.3507014),\n",
       "  array(-3.39078156),\n",
       "  array(-3.43086172),\n",
       "  array(-3.47094188),\n",
       "  array(-3.51102204),\n",
       "  array(-3.5511022),\n",
       "  array(-3.59118236),\n",
       "  array(-3.63126253),\n",
       "  array(-3.67134269),\n",
       "  array(-3.71142285),\n",
       "  array(-3.75150301),\n",
       "  array(-3.79158317),\n",
       "  array(-3.83166333),\n",
       "  array(-3.87174349),\n",
       "  array(-3.91182365),\n",
       "  array(-3.95190381),\n",
       "  array(-3.99198397),\n",
       "  array(-4.03206413),\n",
       "  array(-4.07214429),\n",
       "  array(-4.11222445),\n",
       "  array(-4.15230461),\n",
       "  array(-4.19238477),\n",
       "  array(-4.23246493),\n",
       "  array(-4.27254509),\n",
       "  array(-4.31262525),\n",
       "  array(-4.35270541),\n",
       "  array(-4.39278557),\n",
       "  array(-4.43286573),\n",
       "  array(-4.47294589),\n",
       "  array(-4.51302605),\n",
       "  array(-4.55310621),\n",
       "  array(-4.59318637),\n",
       "  array(-4.63326653),\n",
       "  array(-4.67334669),\n",
       "  array(-4.71342685),\n",
       "  array(-4.75350701),\n",
       "  array(-4.79358717),\n",
       "  array(-4.83366733),\n",
       "  array(-4.87374749),\n",
       "  array(-4.91382766),\n",
       "  array(-4.95390782),\n",
       "  array(-4.99398798),\n",
       "  array(-5.03406814),\n",
       "  array(-5.0741483),\n",
       "  array(-5.11422846),\n",
       "  array(-5.15430862),\n",
       "  array(-5.19438878),\n",
       "  array(-5.23446894),\n",
       "  array(-5.2745491),\n",
       "  array(-5.31462926),\n",
       "  array(-5.35470942),\n",
       "  array(-5.39478958),\n",
       "  array(-5.43486974),\n",
       "  array(-5.4749499),\n",
       "  array(-5.51503006),\n",
       "  array(-5.55511022),\n",
       "  array(-5.59519038),\n",
       "  array(-5.63527054),\n",
       "  array(-5.6753507),\n",
       "  array(-5.71543086),\n",
       "  array(-5.75551102),\n",
       "  array(-5.79559118),\n",
       "  array(-5.83567134),\n",
       "  array(-5.8757515),\n",
       "  array(-5.91583166),\n",
       "  array(-5.95591182),\n",
       "  array(-5.99599198),\n",
       "  array(-6.03607214),\n",
       "  array(-6.0761523),\n",
       "  array(-6.11623246),\n",
       "  array(-6.15631263),\n",
       "  array(-6.19639279),\n",
       "  array(-6.23647295),\n",
       "  array(-6.27655311),\n",
       "  array(-6.31663327),\n",
       "  array(-6.35671343),\n",
       "  array(-6.39679359),\n",
       "  array(-6.43687375),\n",
       "  array(-6.47695391),\n",
       "  array(-6.51703407),\n",
       "  array(-6.55711423),\n",
       "  array(-6.59719439),\n",
       "  array(-6.63727455),\n",
       "  array(-6.67735471),\n",
       "  array(-6.71743487),\n",
       "  array(-6.75751503),\n",
       "  array(-6.79759519),\n",
       "  array(-6.83767535),\n",
       "  array(-6.87775551),\n",
       "  array(-6.91783567),\n",
       "  array(-6.95791583),\n",
       "  array(-6.99799599),\n",
       "  array(-7.03807615),\n",
       "  array(-7.07815631),\n",
       "  array(-7.11823647),\n",
       "  array(-7.15831663),\n",
       "  array(-7.19839679),\n",
       "  array(-7.23847695),\n",
       "  array(-7.27855711),\n",
       "  array(-7.31863727),\n",
       "  array(-7.35871743),\n",
       "  array(-7.3987976),\n",
       "  array(-7.43887776),\n",
       "  array(-7.47895792),\n",
       "  array(-7.51903808),\n",
       "  array(-7.55911824),\n",
       "  array(-7.5991984),\n",
       "  array(-7.63927856),\n",
       "  array(-7.67935872),\n",
       "  array(-7.71943888),\n",
       "  array(-7.75951904),\n",
       "  array(-7.7995992),\n",
       "  array(-7.83967936),\n",
       "  array(-7.87975952),\n",
       "  array(-7.91983968),\n",
       "  array(-7.95991984),\n",
       "  array(-8.)])"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "def create_D_NTU(α,γ):\n",
    "    return (lambda U,V : np.maximum(U - α, V - γ) )\n",
    "\n",
    "plot_feasible(create_D_NTU(2,2),figname = 'fig_ntu.pdf')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### LTU"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAdUAAAHWCAYAAAAhLRNZAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjguMCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy81sbWrAAAACXBIWXMAAA9hAAAPYQGoP6dpAAAUtUlEQVR4nO3df6zV9X3H8TdXwNtMfriQbKiXpde6GG1MuWLbFW27Dv5AZcnSi02z1CV2u6xNV02agKJZTbOp2JKspsFAupTMP7T0upZINBl3aVchS9ZyaVRM6/Q0A8dtM1IuYLcrIHd/4Llwvb/OvedzzvfX45GYyPkeLp//nnmd873nzBsdHR0NAKBpHVkfAADKQlQBIBFRBYBERBUAEhFVAEhEVAEgEVEFgEREFQASmd/Ik86fPx/Hjh2LRYsWxbx581p9psp69tlnIyLi05/+dMYnAeBSo6Ojcfr06bjqqquio2PqPTqvkU9UevPNN6OrqyvpAQGgaI4ePRrXXHPNlNcbWqqLFi0a+2GLFy9OczLGefjhh+OJJ56I0dHRuPfee+Phhx/O+kgAvOvUqVPR1dU11sOpNLRUT506FUuWLImTJ0+KagscP348urq6YmRkJCIiOjs74+jRo7Fs2bKMTwZAROMddKNSDmzbti3Onj079uczZ87Etm3bMjwRAHNhqWbsvSu1zloFyA9LtSDeu1LrrFWA4rFUMzTVSq2zVgHywVItgG984xtTBjUiYmRkxFoFKBBRzdDhw4dnfM4rr7zShpMAkIKoZmjPnj0xMjISIyMjsX379rHHt2/fPvb4nj17MjwhALPR0Ic/0BodHR1x+eWXR0TEggULxh5fsGDB2OMAFIelmlB/f39s3LgxhoeHIyJiw4YNMTAwkO2hAGgbUU2kv78/ent7o1arRa1Wi4iItWvXjv0/AOUnqon09vbG8PBw1Gq16OnpiYiIVatWxZo1a8Y9b+fOnWNLFoByEdWEBgYGxkW0VqtFd3f3uOf09fXF0qVL23wyANpBVBOq1Wpx7bXXRkTE8PDwuKAODg5Gf39/bN68OavjAdBioppQX19fvPHGG9Hf3x8DAwNjLwPX9fb2xuDgYEanA6DV/EpNQkuXLo0dO3ZMeq2npycGBwcnhBaA8rBU22hgYCDWrl2b9TEAaBFRbaN9+/ZNuBsYgPIQ1TbYvHlzDA8Pe+kXoOREtQ2Gh4dj9+7dsXXr1qyPAkALuVGpDaa6eQmAcrFUASARUQWAREQVABIRVQBIRFQBIBFRBYBERBUAEhFVAEhEVAEgEVEFgEREFQASEVUASERUASARUQWAREQVABIRVQBIRFQBIBFRBYBERBUAEhFVAEhEVAEgEVEFgEREFQASEVUASERUASARUQWAREQVABIRVQBIRFQBIBFRBYBERBUAEhFVAEhEVAEgEVEFgEREFQASEVUASERUASARUQWAREQVABIRVQBIRFQBIBFRBYBERBUAEhFVAEhEVAEgEVEFgEREFQASEVUASERUASARUQWAREQVABIRVQBIRFQBIBFRBYBERBUAEhFVAEhEVAEgEVEFgEREFQASEVUASERUASARUQWAREQVABIRVQBIRFQBIBFRBYBERBUAEhFVAEhEVAEgEVEFgEREFQASEVUASERUASARUQWAREQVABIRVQBIRFQBIBFRBYBERBUAEhFVAEhEVAEgEVEFgEREFQASEVUASERUASARUQWAREQVABIRVQBIRFQBIBFRBYBERBUAEhFVAEhEVAEgEVEFgEREFQASEVUASERUASARUQWAREQVABIRVQBIRFQBIBFRBYBERBUAEhFVAEhEVAEgEVEFgEREFQASEVUASERUASARUQWAREQVABIRVQBIRFQBIBFRBYBERBUAEhFVAEhEVAEgEVEFgEREFQASEVUASERUASARUQWAREQVABIRVQBIRFQBIJFZRfWRRx6JM2fOtOosAFBos4rq1q1b45ZbbolDhw616jwAUFizfvn3pZdeig9/+MPx1a9+1WoFgEvM6T3Vc+fOxde+9jWrFQAu0dSNSlYrAFw0q6h+7K6N0XHZ/HGPWa0AcMGsovrxz3wh/vKb/xy/9/7rJ1yzWgGoulm//Lv8AzfGXz3x/fj4n/+N1QoAl5jTe6qXLVgYf/y5+6xWALhEUzcqWa0AcFHTH1NotQLABck++9dqBaDqkn6gvtUKQJW15FtqrFYAqqhlX/1mtQJQNS3/PlWrFYCqaMuXlFutAFRBW6JaZ7UCUGZtjWqE1QpAebU9qnVWKwBlk1lUI6xWAMol06jWWa0AlEEuohphtQJQfLmJap3VCkBR5S6qEVYrAMWUy6jWWa0AFEmuoxphtQJQHLmPap3VCkDeFSaqEVYrAPlWqKjWWa0A5FEhoxphtQKQP4WNap3VCkBeFD6qEVYrAPlQiqjWWa0AZKlUUY2wWgHITumiWme1AtBupY1qhNUKQHuVOqp1VisA7VCJqEZYrQC0XmWiWme1AtAqlYtqhNUKQGtUMqp1VisAKVU6qhFWKwDpVD6qdVYrAM0S1UtYrQA0Q1QnYbUCMBeiOgWrFYDZEtUZWK0ANEpUG2C1AtAIUZ0FqxWA6YjqLFmtAExFVOfIagXgvUS1CVYrAJcS1QSsVgAiRDUZqxUAUU3MagWoLlFtAasVoJpEtYWsVoBqEdUWa3S17tmzJ4PTAZCSqLbJTKt17969GZ0MgFREtY1mWq11e/bs8V4rQAGJagamW60REXv37vVeK0ABiWpG3CEMUD6imrH6ar3uI5+acM0dwgDFIqo5cNmChXH9R9dMed1qBSgGUc2h6z7yKb/XClBAoppD1390jfdaAQpIVHPKpzEBFI+o5pg7hAGKRVQLwGoFKAZRLQirFSD/RLVgrFaA/BLVArJaAfJJVAvMagXIF1EtOKsVID9EtSSsVoDsiWqJWK0A2RLVErJaAbIhqiVltQK0n6iWnNUK0D6iWgFWK0B7iGqFWK0ArSWqFWO1ArSOqFaU1QqQnqhWmNUKkJaoYrUCJCKqRITVCpCCqDKO1Qowd6LKBFYrwNyIKlOyWgFmR1SZltUK0DhRpSFWK8DMRJWGWa0A0xNVZs1qBZicqDInVivARKJKU6xWgItElaZZrQAXiCrJWK1A1YkqSVmtQJWJKi1htQJVJKq0jNUKVI2o0nJWK1AVokpbWK1AFYgqbWW1AmUmqrSd1QqUlaiSGasVKBtRJVNWK1AmokouWK1AGYgquWG1AkUnquSO1QoUlaiSS1YrUESiSq5ZrUCRiCq5Z7UCRSGqFIbVCuSdqFIoViuQZ6JKIVmtQB6JKoVltQJ5I6oUntUK5IWoUgpWK5AHokqpWK1AlkSV0rFagayIKqVltQLtJqqUmtUKtJOoUglWK9AOokplWK1Aq4kqlWO1Aq0iqlSS1Qq0gqhSaVYrkJKoUnlWK5CKqMK7rFagWaIKl7BagWaIKkzCagXmQlRhClYrMFuiCjOwWoFGiSo0wGoFGiGqMAtWKzAdUYVZslqBqYgqzJHVCryXqEITrFbgUqIKCVitQISoQjJWKyCqkJjVCtUlqtACVitUk6hCC1mtUC2iCi1mtUJ1iCq0idUK5Seq0EZWK5SbqEIGrFYoJ1GFjFitUD6iChmzWqE8RBVywGqFchBVyBGrFYpNVCFnrFYoLlGFnLJaoXhEFXLMaoViEVUoAKsVikFUoSCsVsg/UYWCsVohv0QVCshqhXwSVSgwqxXyRVSh4KxWyA9RhZKwWiF7ogolYrVCtkQVSshqhWyIKpSU1QrtJ6pQclYrtI+oQgVYrdAe82d+ClVyYuhIDPzj41H72YEYeetUQ3+n84rFseaeTXHz7Z9t8eloVn21/viZ7bH/mSfj/Dvnxq7VV+sPfvCD2LVrV6xcuTLDk0IxiSpjTgwdiae2/EWs3tAXN37ijrHHv/f3X4rlH7gx1tyzedzzR357Kg4+/3TUDh1o91FpQn21Xv9Ha2PPtk3x61/+fNz1+mrdsmVLPPjgg7Fw4cKMTgrFI6qMuXL5ivjyd3447rHa4IVgvn/l6ujuWT3h73SvvPBY5xWLW39AkrJaIT3vqTKtNw7tj4iIa1feOun1zisWC2qBea8V0hJVpvXLd1/anWylUh7uEIY0RJVpDb1+eOwlXsrNaoXmiSpTevXFFyIi4obb1mV8EtrJaoW5E1Wm9MbghfdTb/z4HTM8k7KxWmFu3P3LlF598fmIiNjaO/HOz84rFsfmfkul7NwhDLMjqkyqNnjhwx8+tqFvwp2/Q2+8Ejevm/hBD/UPi5jqbuATQ0fifYuWulu4YPxeKzTOy79M6vC7K3Xt5zdHd8/qcf+t3rBx0jA+9w9bpv0giL1PPBTHXnu5ZWemtbzXCjMTVSY1+MIzccOts7tBacND35r2pqbPPfpPfjWn4LzXCtMTVSao3/V762f+OuOTkFdWK0xOVJlg/3efjCuXr4jl132woefXBg/Eqy++EAeff3rS6/Vr9VhTDlYrTCSqjHNi6EgMvX44Vm/oa/j571u0JJZ/4MY48L2dE64ffP7puOG2ddG9cnXs/+6TqY9LDlitcJGoVtiJoSOx80t/Gk89cPfYY/t374jOKxY3/DVuJ4aOxvLrPhi1Qwdi+bU3Trh+5e+vGHse5WW1wgWiWmFDrx+OodcPR+3QgXjqgbvjwPd2xKsvPh93P/pUwz+jfuPRweefnjTE9etvHNof7/dxh6VntVJ1olphN9y2Lu788t/FlctXxLH/fDmO/eLluHfXvzX8XmrdiaEjceJXR6e9s/dXrx+Oq//wpmaPTAFYrVSZqFbczbd/Nr78nR/G5v5DseGhb83pgxle3f9C3HDb7RFx8ftX36t26IAP5q8Yq5UqElWaduwXL8e1PbfGyFun4n2Llky4fmLoSFy5fIVPUqogq5WqEVWaduMn7oj/Oz0cx157edKXjqe6iYnqsFqpClGlaTfcti5uvv2zU76nWhs84JOUsFqpBFGl5Wo/834qF1mtlJmoktzIW6dia+/KGHnrVLz64gvR/aHVceXyFVkfixyxWikrUSW5zisWR/eHVkft0IH479deig0PfSvrI5FTVitlI6q0RP0ba9Z+fnPWRyHnrFbKRFSBXLBaKQNRBXLDaqXoRBXIHauVohJVIJesVopIVIFcs1opElEFcs9qpShEFSgMq5W8E1WgUKxW8kxUgUKyWskjUQUKy2olb0QVKDyrlbwQVaAUrFbyQFSBUrFayZKoAqVjtZIVUQVKy2qlEefPn4/169fHAw88EMePH2/qZ4kqUGpWKzM5e/Zs7N27Nx577LHo6upqKq6iClSC1UojRkZG4utf//qc4zpvdHR0dKYnHTx4MFatWhXrvvC3MX9h55wPy9T+65WfxEv/+v2IiLjpT/4s/uCDt2R8Iiivk/9zLA79S3+cPv6rCdc6Ojri9ttvjzvuuCPmz58/yd+mbM6ePRtf/OIXJzx+2WWXxYIFC+K+++6Lvr6+6O7ujpMnT8bixYun/FkNRXX9+vWxd+/e5k4NAAVUj+vIyMiMUfXyLwBMo4HtOcbLvznh5V/Izvl3zsVrP/lRvP4fP4rR0fMTrl999dVxzz33xIoVKzI4Ha021cu/HR0dsXDhwvQv/546dSqWLFkS9z/7s7j8dxY1d3omNfjCd+O5b26JiIj19z4SPes+k/GJoHqGXj8ce7Ztil//8ucTrs2fPz+2bNkSDz74YCxcuDCD09Eqb7/9dnR2XhyMl8b0K1/5Sixbtmysg17+BWiQO4Tp7OyMTZs2xdGjR+PRRx+NZcuWzerviyrAJfxea/UsWLAg7rzzzrj//vvnHNM6UQWYhNVaHR0dHfHcc881FdOxn5XoTAClY7UyW6IKMAOrlUaJKkADrFYaIaoAs2C1Mh1RBZglq5WpiCrAHFmtxbFz587YuHFjDA8PR0TE8PBwbN68Ofm/I6oATbBa86+/vz/uuuuuqNVqUavVIiJi9+7dLfm3RBUgAas1v3p7e2Pp0qVRq9Wip6cnIiL27dsXa9euHfe8xx9/vOl/S1QBErFa86u/vz/WrFkz9ueBgYFxf46I2LRpU9P/jqgCJGa15k+tVoubb745IiIGBweju7s7Ii7EdXh4OPr7+5O8xyqqAC1gteZLb29vHDx4MAYGBuI3v/lNrFq1Knbu3Blr1qyJn/70p9HT0zP2fmszfPVbTvjqNyivd86eiR8/sz32P/NknH/n3ITrN910U+zatStWrlyZwemIuPB+ak9Pz4SXhOt89RtATlit+bdv375YtWpVDA4ONvVzRBWgTbzXml/d3d2xe/fusbuD50pUAdrIas2nHTt2RF9fX9M/R1QBMmC1lpOoAmTEai0fUQXImNVaHqIKkANWazmIKkCOWK3FJqoAOWO1FpeoAuSU1Vo8ogqQY1ZrsYgqQAFYrcUgqgAFYbXmn6gCFIzVml+iClBAVms+iSpAgVmt+SKqAAVnteaHqAKUhNWaPVEFKBGrNVuiClBCVms2RBWgpKzW9hNVgJKzWttHVAEqwGptD1EFqBCrtbVEFaBirNbWEVWAirJa0xNVgAqzWtMSVQCs1kREFYCIsFpTEFUAxrFa505UAZjAap0bUQVgSlbr7IgqANOyWhsnqgA0xGqdmagC0DCrdXqiCsCsWa2TE1UA5sRqnUhUAWiK1XqRqALQNKv1AlEFIJmqr1ZRBSCpKq9WUQWgJaq4WkUVgJap2moVVQBariqrVVQBaIsqrFZRBaCtyrxaRRWAtivrahVVADJTttUqqgBkqkyrVVQByIUyrFZRBSA3ir5aRRWA3CnqahVVAHKpiKtVVAHItSKtVlEFIPeKslpFFYDCyPtqFVUACiXPq1VUASikPK5WUQWgsPK2WkUVgMLLy2oVVQBKIQ+rVVQBKJUsV6uoAlA6Wa1WUQWgtNq9WkUVgFJr52oVVQAqoR2rVVQBqIxWr1ZRBaByWrVaRRWASmrFahVVACqtkdX6yU9+sqGfJaoAVN5Mq/Xw4cMN/Zz5Mz8lYnR0NCIi3v7ft2ZxRGbj3JmRcf//9m9PZ3gagGr63eUr4u7HnooDz347/r3/2zF6/p1x1+s9nMq80ZmeERFvvvlmdHV1NXdSACi4o0ePxjXXXDPl9Yaiev78+Th27FgsWrQo5s2bl/SAAJB3o6Ojcfr06bjqqquio2Pqd04biioAMDM3KgFAIqIKAImIKgAkIqoAkIioAkAiogoAiYgqACTy/82hhfyfMXeLAAAAAElFTkSuQmCC",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def create_D_LTU(α,γ,λ):\n",
    "    return (lambda U,V : λ*(U-α)+(1-λ)*(V-γ))\n",
    "plot_feasible(create_D_LTU(1,1,0.4),figname = 'fig_ltu.pdf')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### ETU"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 57,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAdUAAAHWCAYAAAAhLRNZAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjguMCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy81sbWrAAAACXBIWXMAAA9hAAAPYQGoP6dpAAAnMElEQVR4nO3deXxU9b3/8fdMEhIgO2swQRMWAaNCCIpghFuDiIqlNSBicRe0V8HqVbRy1erVsrhdtSrYawGlKsRfy6+u11SlQl0hVGSHEdkCAlkmIQshmfsHEj2ZhEySb3JmeT0fDx7J+c4kfHIf0tf9njlz4vB4PB4BAIBWc9o9AAAAwYKoAgBgCFEFAMAQogoAgCFEFQAAQ4gqAACGEFUAAAwhqgAAGBLuy5Nqa2u1b98+xcTEyOFwtPVMIevNN9+UJF1xxRU2TwIA+CmPx6PS0lL16tVLTmfj+1GHL3dU2rNnj1JSUowOCABAoNm9e7eSk5MbfdynnWpMTEzdN4uNjTUzGSweeughPfPMM/J4PJo5c6Yeeughu0cCAPzA7XYrJSWlroeN8Wmn6na7FRcXp5KSEqLaBg4dOqSUlBRVVlZKkqKiorR792517drV5skAAJLvHeRCJT/wxBNPqLq6uu746NGjeuKJJ2ycCADQEuxUbVZ/l3oCu1UA8B/sVANE/V3qCexWASDwsFO1UWO71BPYrQKAf2CnGgAef/zxRoMqSZWVlexWASCAEFUbbdiwocnnfPPNN+0wCQDABKJqoxUrVqiyslKVlZV6/vnn69aff/75uvUVK1bYOCEAoDl8uvkD2obT6VRkZKQkKSIiom49IiKibh0AEDjYqRqUm5ur6dOnq7i4WJI0ceJE5eXl2TsUAKDdEFVDcnNzlZOTI5fLJZfLJUkaM2ZM3ecAgOBHVA3JyclRcXGxXC6XMjIyJEmZmZnKzs62PG/hwoV1O1kAQHAhqgbl5eVZIupyuZSWlmZ5zrRp0xQfH9/OkwEA2gNRNcjlcqlPnz6SpOLiYktQ165dq9zcXM2aNcuu8QAAbYyoGjRt2jTt2LFDubm5ysvLqzsNfEJOTo7Wrl1r03QAgLbGW2oMio+P14IFCxp8LCMjQ2vXrvUKLQAgeLBTbUd5eXkaM2aM3WMAANoIUW1HH3zwgdfVwACA4EFU28GsWbNUXFzMqV8ACHJEtR0UFxdr2bJlmjt3rt2jAADaEBcqtYPGLl4CAAQXdqoAABhCVAEAMISoAgBgCFEFAMAQogoAgCFEFQAAQ4gqAACGEFUAAAwhqgAAGEJUAQAwhKgCAGAIUQUAwBCiCgCAIUQVAABDiCoAAIYQVQAADCGqAAAYQlQBADCEqAIAYAhRBQDAEKIKAIAhRBUAAEOIKgAAhhBVAAAMIaoAABhCVAEAMISoAgBgCFEFAMAQogoAgCFEFQAAQ4gqAACGEFUAAAwhqgAAGEJUAQAwhKgCAGAIUQUAwBCiCgCAIUQVAABDiCoAAIYQVQAADCGqAAAYQlQBADCEqAIAYAhRBQDAEKIKAIAhRBUAAEOIKgAAhhBVAAAMIaoAABhCVAEAMISoAgBgCFEFAMAQogoAgCFEFQAAQ4gqAACGEFUAAAwhqgAAGEJUAQAwhKgCAGAIUQUAwBCiCgCAIUQVAABDiCoAAIYQVQAADCGqAAAYQlQBADCEqAIAYAhRBQDAEKIKAIAhRBUAAEOIKgAAhhBVAAAMIaoAABhCVAEAMISoAgBgCFEFAMAQogoAgCFEFQAAQ4gqAACGEFUAAAwhqgAAGEJUAQAwhKgCAGAIUQUAwBCiCgCAIUQVAABDiCoAAIYQVQAADCGqAAAYQlQBADCEqAIAYAhRBQDAEKIKAIAhRBUAAEOIKgAAhhBVAAAMIaoAABhCVAEAMISoAgBgCFEFAMAQogoAgCFEFQAAQ4gqAACGEFUAAAwhqgAAGEJUAQAwhKgCAGAIUQUAwBCiCgCAIUQVAABDiCoAAIYQVQAADCGqAAAYQlQBADCEqAIAYAhRBQDAEKIKAIAhRBUAAEOIKgAAhhBVAAAMIaoAABhCVAEAMISoAgBgCFEFAMAQogoAgCFEFQAAQ4gqAACGEFUAAAwhqgAAGEJUAQAwhKgCAGAIUQUAwBCiCgCAIUQVAABDiCoAAIYQVQAADCGqAAAYQlQBADCEqAIAYAhRBQDAEKIKAIAhRBUAAEOIKgAAhhBVAAAMIaoAABhCVAEAMISoAgBgCFEFAMAQogoAgCFEFQAAQ4gqAACGEFUAAAwhqgAAGEJUAQAwhKgCAGAIUQUAwBCiCgCAIUQVAABDiCoAAIaEN+fJixcvVvfu3RUTE2P5Exsbq/j4eEVERLTVnAAA+L1mRXXGjBknfbxTp05KSEhQfHy815+G1n+6FhcXp7CwsFb9MAAA2KlZUW1KeXm5ysvLtXfv3mZ/rcPhUEJCgrp06aKuXbuqa9euTX6emJhIiAEAfsNoVFvD4/GosLBQhYWF2rZtm09f43A4FB8fXxfbbt26qWfPnurZs6d69Ojh9Xnnzp3b+KcAAISyZkU1qW+6qo9W6mh5maoqjuhoxRF5amvbarYmeTweFRUVqaioyKcQR0dH1wX2xMekpCQlJyfrlFNOUXJyspKTkxUTE9MO0wMAgk2zonrt3FcV2fnH4Hg8Hh2rqlRVeZkqj7hVWeZWRVmJKsvcqjxS+sPH4+uWz3+yVltzzPgP1ZiysjKVlZVpx44dJ31ebGysJbI//Tw5OVkpKSlKSEiQw+Fop8kBAIGgVad/HQ6HIqI6KiKqo6ITuzX76z0ej6qrKlRZWqKKMrfK3YWqcBer3F2k8pJClZcWq6KkSOXuQpWXFKm89PhjR8vLWjN2k9xut9xutzZt2tToc2JiYnTaaacpNTXV8vHE53FxcW06IwDA/9j6mqrD4VCHqE7qENVJsd2SfP66Y0erVFFacjy+P4T4SEmhjhQfVlnRQR0pOnT8Y/FhlRZ+r2NVlcZnLy0t1fr167V+/foGH4+Pj7cENy0tTaeffrr69++v5ORkOZ28RRgAgo3fXKjUHOEdIhXTpbtiunRv8rkej0dHK47oSPEhlRUeUlnxIZUVHlRZ0Q9/Dn8v9+EDch/arwp3kbEZi4uLlZ+fr/z8fK/HoqKi1K9fP/Xv378utE2dkgYA+D+Hx+PxNPUkt9utuLg43fvmOstrqsGmuqpSpYf3y33oeGTdh/ar9IePJ/6UFR2Umv4/WaukpaUpKytLgwYNUnp6utLT05WSksJruABgkxMdLCkpUWxsbKPPC8idaluJiIxSYq/TlNjrtEafU3OsWu5D+1V8YI+K9++xfCw6sEelhw+0Oroul0sul8uyFhsbqzPOOKMusif+dO/e9G4dANA+2KkaduxolUoO7lPxgb0q3r9bxQf2qmj/LhXu3anDe3fqaMURo39fjx49lJGRoSFDhtR9TE1NZVcLAAb5ulMlqu3I4/GorPCgDu/99vifPS4d3rNTh/d+q8K9O+XxmHnPb3x8vAYPHlwX2czMTPXv35+LowCghYhqgFnzzmt665nZkqRBF1yiqM4xOvjdNn2/c6uqDLyFKD4+Xueee66GDx+u4cOH65xzzlFiYmKrvy8AhAJeUw0wDsePu8g+Q85XxrgrJR3f3boPFej7nVv1/c6tx0P73VYd3LW9WW8VKi4u1vvvv6/333+/bq1///51kR05cqTS09PZzQJAKxBVP+dwOBTXrZfiuvVSv2Gj69Zra2pUVLBLBTs2aP+OjSrYvkEF2zc0621BW7du1datW7VkyRJJUmJiorKysjRq1CiNGjVKZ599Nr+wAACagagGKGdYmLokp6pLcqrSR10m6cddbcH2Ddq//URovzl+RbIPCgsLtWLFCq1YsUKSFBcXp/PPP78uskOHDiWyAHASRDWI/HRXO+C8MXXr7oMF2rN5nfZszteeTetUsP0bHTta1eT3Kykp0dtvv623335bkpSQkKDs7GyNHTtWY8eOVXJycpv9LAAQiIhqCIjtlqRB3ZI0KGucpOPvtT3w7Wbt2bROezev066Na1S8f3eT36eoqEjLly/X8uXLJUmDBg2qC+wFF1ygjh07tunPAQD+jqiGoLDwCPXqd6Z69TtTunyqJKnk4D599/UX2rn+c323/gsV7t3Z5PfZuHGjNm7cqKeeekpRUVEaPXq0JkyYoMsvv1xJSb7fyxkAggVRhSQprlsvnXXhBJ114QRJUunhA/pu/Rfauf4Lfff15zq0++T3Jq6srNR7772n9957T7fccouGDx+uCRMmaMKECTr99NPb4ScAAPsRVTQopksPpY8er/TR4yUdf112x9pV2rHmH9qxdrUqy0pO+vWfffaZPvvsM917770aMGBAXWDPOecc7vYEIGgRVfgktluShoydqCFjJ6q2pkb7tq3XjjWfaMeaf2jP5nXy1DZ+N6jNmzdrzpw5mjNnjlJTUzVlyhRNmTJFgwYNasefAADaHlFFsznDwpQ8YLCSBwzWqKtvV2WZW9vX/ENbPs3Tti8+OukdoL799ls9+uijevTRRzV48GBNmTJFkydPVkpKSjv+BADQNogqWi0qOlbpoy5T+qjLVFN9VDu//lyb/vm/2vJpnsoKv2/069atW6d169Zp1qxZuuCCCzRlyhRdeeWViouLa8fpAcAc7kkHo8IiOqjP0CxddvsjuvPV1brx6Tc1ctItSjzltEa/xuPxaOXKlZo+fbqSkpJ03XXXadWqVfLhttQA4FeIKtqMw+lU8oDByr7hbt32xzzd/OxfNfyXNyo6sfHfAVtRUaHFixcrKytLAwcO1Pz583Xw4MF2nBoAWo6ool04HA716nemxk77rX7zyipdM+cVDRk76aS/9WjLli265557lJKSouuuu05fffVVO04MAM1HVNHunGFhSh08Qpf/5vf6j9c+16T/fF4DRlwkZ1jDL/FXVVVp8eLFGjZsmIYPH65XX31VVVVN32YRANobUYWtwjtEauDIsbrygRf0m1dXK/vGWeqSnNbo8z///HNNnTpVqampmjt3roqLi9tvWABoAlGF34hO6KqRE6fp31/6X13/+Bs668IJCovo0OBzCwoKdO+99yolJUV33XWXdu9u+t7FANDWiCr8jsPhUO/0TP3i7if0m1dW6WfX/YdiuzV8L+GysjI9+eSTSktL0/XXX6/t27e387QA8COiCr/WOb6LsibfqpmLPtak2c/r1DPPbfB5x44d06JFizRgwABde+212rZtWztPCgBEFQHCGRaugeeP1XXz/6yb/vsvGpR1iRxO7/98a2pqtGTJEg0YMEBTp05l5wqgXRFVBJxTTj9LE+9/Vrf/z981bPxUhUdGeT2ntrZWr776qgYOHKjbbrtNBw4csGFSAKGGqCJgJST11iX//pDuWLxSI3JuVkSk9y9JP3bsmP7whz+oT58+evDBB+V2u22YFECoIKoIeJ3ju2rMTfdq5uKVGjlpuiKiOnk958iRI3r44YfVt29fLVy4UDU1NTZMCiDYEVUEjc7xXZR9wz26Y/FKnXfFTQ2+HefgwYOaPn26hg0bplWrVtkwJYBgRlQRdDrFJeqim+/T7S//XYMvymnwgqb8/HxlZWVpypQp2rNnjw1TAghGRBVBK65bL/38zrm65fm3dfrw7Aaf89prr2ngwIF65plnOCUMoNWIKoJe99P6a/JDCzT1sSXqdmo/r8fLyso0c+ZMnXfeefrXv/5lw4QAggVRRchIyxipW55/Sxff+oCiomO9Hv/yyy81dOhQ3XPPPaqoqLBhQgCBjqgipDjDwnXuz6/VbX/M05Cxk7wer6mp0fz585WRkaEvv/zShgkBBDKiipDUOb6LLv/N73Xd/Nca/K04mzdv1nnnnacHHnhAR48etWFCAIGIqCKknXrmObrl+bc06lczvd6CU1NTo0ceeUTDhw/Xxo0bbZoQQCAhqgh54R0iNfpXMzT9uf+vXv3O9Ho8Pz9fmZmZevnll+XxeGyYEECgIKrAD7qd2k83PLVco341U86wcMtjFRUVuvHGGzV16lSVlpbaNCEAf0dUgZ8IC4/Q6F/N0I1P56pbb++33yxdulRDhw7VunXr2n84AH6PqAIN6NXvTN387F+VednVXo9t27ZNI0aM0J///GcbJgPgz4gq0IiIyChdetvDmnj/c4rsFG15rKKiQldffbXuuusuHTt2zKYJAfgbogo0YVDWOE1//i2dcvrZXo89+eSTuvjii3Xo0CEbJgPgb4gq4IOEnim6/vHXlXnZr7we+/vf/65zzz1XW7ZssWEyAP6EqAI+CovooEtv+53G3/F7r/e0ulwujRgxQp988olN0wHwB0QVaKaMiyfpunl/VkyXHpb1wsJCZWdn6/XXX7dpMgB2I6pACyQPHKKbn/mrkvqlW9aPHj2qq666So8//rhNkwGwE1EFWiimS3ddN+/P6n/uz7weu/vuu3X//fdzByYgxBBVoBU6dOysKx94UcPGT/V67LHHHtOMGTNUW1trw2QA7EBUgVZyhoVp3K8f1Jib7vV67LnnntP111/Pe1mBEEFUAQMcDodG5Nys8Xf8XnI4LI8tWbJE11xzjWpqamyaDkB7IaqAQRkXT9IV9z7tdUP+1157Tddffz1hBYIcUQUMSx91mSY/+KLCO0Ra1l955RXdfPPNvMYKBDGiCrSBfuf8myY/tNDrJhF/+tOfdOutt3JVMBCkiCrQRvpknK8rH3jBK6wLFy7U7NmzbZoKQFsiqkAb6jdstCbe/5yc4RGW9ccee0zPPvusTVMBaCtEFWhjpw+/UDn3/bccTus/t5kzZ+qNN96waSoAbYGoAu1g4Mixuuz2/7KseTweTZ06VR9++KFNUwEwjagC7SRj3JX6t2vvtKxVV1crJydHW7dutWkqACYRVaAdZU3+tdctDYuKijR+/HgVFRXZNBUAU4gq0I4cDocuvuU/NWDERZb1rVu3atKkSaqurrZpMgAmEFWgnTnDwvSLux9Xzz6DLOt5eXm68847G/kqAIGAqAI26NCxsyY/tECdE7pa1p977jktXbrUpqkAtBZRBWwS162XJj+4wOvmENOmTdOGDRtsmgpAaxBVwEbJAwZr/MxHLWvl5eW64oorVFpaatNUAFqKqAI2Ozv7l8oYN9mytmXLFt10003cIxgIMEQV8APjbn1ASX3PsKwtW7ZML7/8sk0TAWgJogr4gfAOkZo4+w+Kio6zrM+YMYMbQwABhKgCfiKhZ4p+ftdcy1p5ebmuvvpq3r8KBAiiCviRAeeN0dBLrrKsffXVV3rwwQdtmghAcxBVwM9cNO236pKcZlmbO3euPvvsM5smAuArogr4mQ5RnXTFrKcsv4O1trZWN9xwg6qqqmycDEBTiCrgh5L6pWv0r2ZY1jZt2qRHHnnEpokA+IKoAn5qRM7NXm+zmTNnjvLz822aCEBTiCrgp8LCI/TzO+fJGRZet1ZTU6Mbb7xRx44ds3EyAI0hqoAf65E2QFmTf21Zy8/P1wsvvGDTRABOhqgCfi5r8q3qdmo/y9rs2bNVUFBg00QAGkNUAT8XFtFBl95uvUDJ7Xbr7rvvtmkiAI0hqkAAODV9mM7O/oVlbenSpfr444/tGQhAg4gqECCyb7xXkZ1jLGszZ85UTU2NTRMBqI+oAgEiOqGrfnbtXZa1r7/+WosWLbJnIABeiCoQQDIvnaLup51uWZs9e7bKyspsmgjATxFVIIA4w8J00c33Wdb279+v+fPn2zQRgJ8iqkCA6TM0S30zL7CszZ8/X/v27bNpIgAnEFUgAI256T45nD/+862oqNCjjz5q40QAJKIKBKTup/XXkLGTLGsvvfSSdu7cac9AACQRVSBgjbr6doVFdKg7rq6u1sMPP2zjRACIKhCgYrv2VOZlV1vWFi9erK1bt9o0EQCiCgSw8yfdoojIjnXHtbW1+t3vfmfjREBoI6pAAItO6Kpzfn6tZe3111/Xjh07bJoICG1EFQhwI3JuUoeOneuOa2trNW/ePBsnAkIXUQUCXKfYBA295CrL2qJFi7R3716bJgJCF1EFgsB5v7zRciXw0aNH9eSTT9o4ERCaiCoQBGK6dNfgi3Isay+++KIKCwttmggITUQVCBIjc26WwxlWd1xeXq6XXnrJxomA0ENUgSCRkNRbZ2SNs6w9++yzqq6utmkiIPQQVSCIDP/lDZbjvXv36s0337RpGiD0EFUgiJxy+tlKGZRhWXvqqafk8XhsmggILUQVCDLnTrjecvzFF1/os88+s2kaILQQVSDIDBx5keK6n2JZe/HFF22aBggtRBUIMs6wcK8b7b/xxhu8vQZoB0QVCEJDLrpCzvCIuuOqqiotXrzYxomA0EBUgSDUOb6rBo0ca1lbsGABFywBbYyoAkFq6KVTLMdbtmzRypUrbZoGCA1EFQhSp555jrqm9LGsLVq0yJ5hgBBBVIEg5XA4NOTiSZa13NxcHTlyxKaJgOBHVIEgduboy+Vw/vjP/MiRI/rLX/5i40RAcCOqQBCL6dJdfTLOt6wtWbLEpmmA4EdUgSB31oW/sBzn5eXxC8yBNkJUgSA3YMRFiuwUXXfs8Xi0dOlSGycCghdRBYJcRGSUBmVdYllbvHgx71kF2gBRBULA2dnWU8AbN25Ufn6+TdMAwYuoAiGg9xmZiu+RbFlbvny5TdMAwYuoAiHA4XTqjFGXWtZyc3M5BQwYRlSBEDFw5MWW4+3bt2v9+vU2TQMEJ6IKhIhe/c9UXPdelrU333zTpmmA4ERUgRDhcDi8dqtEFTCLqAIhZOD51l8Ht2HDBm3evNmmaYDgQ1SBEJIyMEPRid0ta+xWAXOIKhBCHE6nBtb75eVEFTCHqAIhpv4p4Pz8fO3Zs8emaYDgQlSBEHNq+jBFRcdZ1t59912bpgGCC1EFQowzLFx9h2ZZ1t555x2bpgGCC1EFQlDfYaMtx3l5eaqqqrJnGCCIEFUgBPXNzJIcjrrjsrIyrVq1ysaJgOAQbvcA8C9FBbuU9z/z5Fq3WpVlbp++Jio6Vtk33KOhl1zVxtPBlM7xXXVK/7O0d8u/6tbeeecdXXjhhTZOBQQ+ooo6RQW79Mpvr9XIidMsN19f/uhtSup7hrJvmGV5fuURt9a885pc+avbe1QY0DdzlFdUn3jiCRsnAgIfUUWdhKTemvGnjyxrrrXHg5k6ZKTSMkZ6fU3akONrUdGxbT8gjOp3zmitXPpM3fHmzZvlcrmUlpZm41RAYOM1VZzUjvzjr7P1GXJ+g49HRccS1ADVq9+Z6hSXaFl77733bJoGCA5EFSf17Q+ndhvapSKwOZxO9cmwvrXmww8/tGkaIDgQVZxUwfYNdad4EXxSh4ywHH/88ceqra21aRog8BFVNGrjJ8fvsjMoa5zNk6CtpJ413HJ8+PBhfnE50ApEFY3asfb466lnXHBpE89EoIrvmaz4nimWtY8++qiRZwNoClf/olEbPzl+67q5OUO8HouKjtWs3Pz2HgltIPXs85S/f3fd8Ycffqg77rjDvoGAAEZU0SDX2uM3fxgxcZrXlb8FO77R0HHeN3o4cbOIxq4GLirYpY4x8Vwt7GdOO3u48t9fVne8cuVKHTt2TOHh/M8D0Fz8q0GDNvywSx1z4yyvxxq7EvhvT/9WZ4y6tNHXYN96ZrZGTpzOlcR+JvVs6+uqbrdb+fn5GjZsmE0TAYGLqKJBa999XYPOb94FShNnP3fSx6f+fklrRkIbienSQ12S03R4j6tu7aOPPiKqQAtwoRK8nLjq9/wrb7F5ErSX1MHnWY7/8Y9/2DQJENjYqcLLqjdeUEJSbyX1S/fp+a61q1V5xK2K0uIGb6q/8ZN3VVFarI4x8bw9x0+dmj5MX721tO74008/VW1trZxO/v9uoDn4FwOLooJdKti+QSMnTvP5+R1j4pTU9wytXr7Q6/E177ymQVnjlDZkpFa98YLpcWFIyqChluPCwkJt3brVpmmAwEVUQ1hRwS4tvO1yvXLfNXVrq5YtUFR0rM+/xq2oYLeS+qXLlb9aSX3O8Ho8oWfvuufBf8V2S1JM156WtX/+8582TQMELqIawgq2b1DB9g1y5a/WK/ddo9XLF2jjJ+/omt+/4vP3OHEl75p3XmswxCce35G/Sqnc7tBvORwOpQzMsKwRVaD5iGoIG5Q1TpfN+C8lJPXWvm3rtW/Les1ctNLn11JPKCrYpaL9u0/6Vpn92zfolP5ntXZktKGUQUQVaC0uVApxQy+5yudTvY3ZuOpdDcq6RNLxi5Yaiqsrf7Um3n/yt9zAXvVfV920aZMKCwuVmJjYyFcAqI+dKlpt35b16pNxvirL3OoYE+f1eFHBLiUk9eZOSn6uZ5+BCo+Msqx9+umnNk0DBCaiilY7Y9Slqigt1r6t6xs8ddzYRUzwL2HhEV6n6FevXm3TNEBg4vQvWq2p9542dkoY/id5YIa+W/9F3fGXX35p4zRA4GGnijbnWreaX3QeIOrvVNesWSOPx2PTNEDgIaowrrLMrbk5Q1RZ5tbGT95V2uCRSkjqbfdY8EGv/mdajouKivTtt9/aNA0QeIgqjIuKjlXa4JFy5a/W3q1fN3mjffiP2G5J6hRnvdr3q6++smkaIPAQVbSJibOf06CscQ3+6jj4L4fDoV71LjZbs2aNTdMAgYeoArBI6muNKjtVwHdEFYBF/ddVuVgJ8B1RBWBR/73GJSUl2rFjh03TAIGFqAKwiO2apM7xXSxrnAIGfENUAVg4HA6v3eq6devsGQYIMEQVgJceqQMtx+vXr7dpEiCwEFUAXnqknm45/vrrr22aBAgsRBWAlx6pAyzHe/bsUVFRkU3TAIGDqALw0iU5Vc7wCMsap4CBphFVAF7CwiPUrXdfyxqngIGmEVUADar/uio7VaBpRBVAg7qfxsVKQHMRVQANqn+x0vr161VbW2vTNEBgIKoAGlT/9O+RI0f03Xff2TQNEBiIKoAGRSd2V1R0rGVt8+bNNk0DtJ3a2lqNHz9e9913nw4dOtSq70VUATTI4XCoa3Ify9qmTZtsmgZoO9XV1Xrrrbc0Z84cpaSktCquRBVAo7r2JqoILZWVlZo/f36L4xruy5O2bdsmSfpX3v9TeIeo5k+JJn33zZcNfg7Yqaq81HL88ccf649//KNN0wBto7q62nJcU1OjmpoazZ8/X08//bTuuOMOTZs2zafv5fD48NuHx48fr7feeqtl0wIAEMDCwsIUERGhyspKlZSUKDY2ttHncvoXAICT8GHvWcenneqaNWuUmZmpcbc+wOnfNvLdN1/q67//RZJ01oW/0Knpw2yeCJA8nlq9/YcH5ampqVu755571K9fPxunAsyqrq7Wr3/9a691p9OpDh061J3+TUtLa3Kn6tNrqif+AZ2d/UtFdo5p4dhoyomonpo+TBnjrrR5GuC4z1cs1sHvttUd9+nTRzfddJONEwFmVVVVWaL605jedddd6tq1q9xut0/fy6eoAghd3VL6WqLKe1URzKKioiwxbS6iCuCkuiSnWo63b99u0yRA24iIiNBll12m9PT0Fsf0BKIK4KQSep1qOd6xY4dNkwBtw+l06m9/+5uZ72XkuwAIWolJvS3HLpeLG+sDjSCqAE4qoV5UKysrVVBQYNM0gH8jqgBOKiaxu8IjrW+l43VVoGFEFcBJOZxOJfRMsazxuirQMKIKoEmJSVysBPiCqAJoElcAI9AtXLhQ06dPV3FxsSSpuLhYs2bNMv73EFUATap/BTBRRSDJzc3VpEmT5HK55HK5JEnLli1rk7+LqAJoUv0rgLlQCYEkJydH8fHxcrlcysjIkCR98MEHGjNmjOV58+bNa/XfRVQBNCmxlzWqxcXFKiwstGkaoPlyc3OVnZ1dd5yXl2c5lo7/sojWIqoAmhTX/RQ5nGGWNU4BI5C4XC4NHTpUkrR27VqlpaVJOh7X4uJi5ebmGnmNlagCaFJYeITie5xiWTvx2hQQCHJycrRmzRrl5eWpsLBQmZmZWrhwobKzs/XVV18pIyPDyH/T3PsXgE/ie5yiooJddce7du06ybMB/5KWlqYFCxbUHf/01G92drbmzZun6dOnt/rvYacKwCdx3XpZjokqgskHH3ygzMxMrV27tlXfh6gC8Elsd6KK4JWWlqZly5bVXR3cUpz+BeATdqoIZj89Ndwa7FQB+CSOnSrQJKIKwCf1d6qFhYUqKyuzaRrAPxFVAD6J65bktbZ7924bJgH8F1EF4JOIqI7qFJdoWeMUMGBFVAH4rP5ulagCVkQVgM+4WAk4OaIKwGexvK0GOCmiCsBn7FSBkyOqAHzGa6rAyRFVAD6L6dLDclxQUCCPx2PTNID/IaoAfBaT2N1yXFFRIbfbbdM0gP8hqgB8Fl0vqpK0b98+GyYB/BNRBeCziMgoRUXHWdYKCgpsmgbwP0QVQLPUPwXMThX4EVEF0CwxXaxRZacK/IioAmiW6MRulmN2qsCPiCqAZmnobTUAjiOqAJqF11SBxhFVAM1S/2017FSBHxFVAM1S/0Klffv2cVcl4AdEFUCz1D/9W15ezl2VgB8QVQDN0tBdlTgFDBxHVAE0S0RklCI7RVvWDh48aNM0gH8hqgCarXN8F8vx999/b9MkgH8hqgCarVNcouWYqALHEVUAzcZOFWgYUQXQbPWjymuqwHFEFUCzdY5jpwo0hKgCaLZO8bymCjSEqAJoNnaqQMOIKoBm4zVVoGFEFUCzdY7vajk+fPiwjh07ZtM0gP8gqgCarf5O1ePx6PDhwzZNA/gPogqg2TrFxnut8boqQFQBtIAzLFwdYxMsa0QVIKoAWqhTvagWFhbaNAngP4gqgBbpGBNnOSaqAFEF0EL1d6pcqAQQVQAtxE4V8EZUAbRIVEy85ZioAkQVQAt1jGanCtRHVAG0SEd2qoAXogqgRerfAIILlQCiCqCF2KkC3ogqgBZp6Opfj8dj0zSAfyCqAFqk/k716NGjKi8vt2cYwE8QVQAtUj+qEqeAAaIKoEUiO8fI4QyzrHGxEkIdUQXQIg6Hg7sqAfUQVQAtxg0gACuiCqDFeFsNYEVUAbRY/dO/vKaKUEdUAbRYVHSs5bikpMSmSQD/QFQBtFhk5xjLMVFFqCOqAFosshNRBX6KqAJosSh2qoAFUQXQYpGdoi3HbrfbpkkA/0BUAbQYr6kCVkQVQItx+hewIqoAWoydKmBFVAG0WFS9q3/dbrdqa2ttmgawH1EF0GL1d6oej0dlZWU2TQPYj6gCaLH6r6lKnAJGaCOqAFqsQ8fOXmtEFaGMqAJoMWdYmFdYea8qQhlRBdAqXAEM/IioAmiV+lcAE1WEMqIKoFUiO1tvVUhUEcrCfXmSx+ORJFWVc6l8Wzl2tNLyedWRUhunAXzXIaqj5fjAgQO8roqgc+K/6RM9bIzD09QzJO3Zs0cpKSlmJgMAIEDt3r1bycnJjT7uU1Rra2u1b98+xcTEyOFwGB0QAAB/5/F4VFpaql69esnpbPyVU5+iCgAAmsaFSgAAGEJUAQAwhKgCAGAIUQUAwBCiCgCAIUQVAABDiCoAAIb8H9u+I+FVQWudAAAAAElFTkSuQmCC",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def create_D_ETU(α,γ,τ):\n",
    "    return (lambda U,V : τ * np.log(np.exp( (U - α ) / τ ) + np.exp ((V -γ ) / τ )) )\n",
    "\n",
    "plot_feasible(create_D_ETU(2,2,1),figname = 'fig_etu.pdf')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### LTU - intersection"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def create_D_inter(Dlist):\n",
    "    return (lambda U,V : max([D(U,V) for D in Dlist]) )\n",
    "\n",
    "\n",
    "D_LTUs_ter  = [create_D_LTU(  a , b, c ) for (a,b,c) in [(2,2,0.3),(2,2,0.8),(1.5,1.5,0.5)]]\n",
    "plot_feasible(create_D_inter(D_LTUs_ter),figname = 'fig_ltu_intersection.pdf')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### ETU - union"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 67,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAdUAAAHWCAYAAAAhLRNZAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjguMCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy81sbWrAAAACXBIWXMAAA9hAAAPYQGoP6dpAAAuSklEQVR4nO3dd3QVdf7/8de9qUAaISCBhJJQA1JCQpHmakBRwQaIICKowY7YEGWVdS1IcVnbCsvXpYgKC7/Vn67lZ1ZF0S8WCIp0EkRKQCC9EpL7+wPJOrkJBDLJzM19Ps7hrPOZueGd3T0+z8ydO9fhcrlcAgAAtea0egAAABoKogoAgEmIKgAAJiGqAACYhKgCAGASogoAgEmIKgAAJiGqAACYxLcmB5WXl+vQoUMKDg6Ww+Go65m81tq1ayVJ119/vcWTAAB+z+VyKS8vT61atZLTWf35qKMmT1Q6cOCAoqOjTR0QAABPs3//fkVFRVW7v0ZnqsHBwRU/LCQkxJzJYDB79my9+OKLcrlcmjZtmmbPnm31SACA3+Tm5io6Orqih9Wp0Zlqbm6uQkNDlZOTQ1TrwLFjxxQdHa3i4mJJUmBgoPbv36+IiAiLJwMASDXvIDcq2cCCBQtUWlpasX3ixAktWLDAwokAAOeDM1WLVT5LPY2zVQCwD85UPUTls9TTOFsFAM/DmaqFqjtLPY2zVQCwB85UPcD8+fOrDaokFRcXc7YKAB6EqFpo69atZz3mp59+qodJAABmIKoWevfdd1VcXKzi4mK9+uqrFeuvvvpqxfq7775r4YQAgHNRo4c/oG44nU4FBARIkvz8/CrW/fz8KtYBAJ6DM1UTrVmzRlOnTlV2drYkacyYMUpJSbF2KABAvSGqJlmzZo1Gjx6t9PR0paenS5KGDRtW8c8AgIaPqJpk9OjRys7OVnp6uuLj4yVJCQkJSkpKMhy3ePHiijNZAEDDQlRNlJKSYohoenq6YmJiDMckJycrLCysnicDANQHomqi9PR0xcbGSpKys7MNQd20aZPWrFmjGTNmWDUeAKCOEVUTJScnKy0tTWvWrFFKSkrFZeDTRo8erU2bNlk0HQCgrvGRGhOFhYVp0aJFVe6Lj4/Xpk2b3EILAGg4OFOtRykpKRo2bJjVYwAA6ghRrUeffPKJ293AAICGg6jWgxkzZig7O5tLvwDQwBHVepCdna3Vq1fr+eeft3oUAEAd4kalelDdzUsAgIaFM1UAAExCVAEAMAlRBQDAJEQVAACTEFUAAExCVAEAMAlRBQDAJEQVAACTEFUAAExCVAEAMAlRBQDAJEQVAACTEFUAAExCVAEAMAlRBQDAJEQVAACTEFUAAExCVAEAMAlRBQDAJEQVAACTEFUAAExCVAEAMAlRBQDAJEQVAACTEFUAAExCVAEAMAlRBQDAJEQVAACTEFUAAExCVAEAMAlRBQDAJEQVAACTEFUAAExCVAEAMAlRBQDAJEQVAACTEFUAAExCVAEAMAlRBQDAJEQVAACTEFUAAExCVAEAMAlRBQDAJEQVAACTEFUAAExCVAEAMAlRBQDAJEQVAACTEFUAAExCVAEAMAlRBQDAJEQVAACTEFUAAExCVAEAMAlRBQDAJEQVAACTEFUAAExCVAEAMAlRBQDAJEQVAACTEFUAAExCVAEAMAlRBQDAJEQVAACTEFUAAExCVAEAMAlRBQDAJEQVAACTEFUAAExCVAEAMAlRBQDAJEQVAACTEFUAAExCVAEAMAlRBQDAJEQVAACTEFUAAExCVAEAMAlRBQDAJEQVAACTEFUAAExCVAEAMAlRBQDAJEQVAACTEFUAAExCVAEAMAlRBQDAJEQVAACTEFUAAExCVAEAMAlRBQDAJEQVAACTEFUAAExCVAEAMAlRBQDAJEQVAACTEFUAAExCVAEAMAlRBQDAJEQVAACTEFUAAExCVAEAMAlRBQDAJEQVAACTEFUAAExCVAEAMAlRBQDAJEQVAACTEFUAAExCVAEAMAlRBQDAJEQVAACTEFUAAExCVAEAMInvuRy8fPlytWjRQsHBwQoJCVFwcHDFn5CQEPn7+9fVnAAA2N45RfXee+894/7AwEA1bdpUYWFh5/yfISEhcjo5cQYAeK5ziurZFBcXKyMjQxkZGef8WofDodDQUDVr1kwRERFuf5o3b+621rRpU0IMALANU6NaGy6XS9nZ2crOzlZaWlqNXuN0OhUeHu4W25YtW1b5p0mTJnX8WwAAvNk5RbVlbDedPFGskqIClRTm60RRgeRy1dVsZ1VeXq5jx47p2LFjNTo+KCio2uC2bt1a0dHRioqKUkhIiBwORx1PDwBoaM4pqrfMXamAJsEV267ycpWWFKmk8FRkiwtyVZyfq+L8HBUX5KkoL+e3tRwV5+ed+uff1oryTx3rKi8z/ZeqTn5+vvbs2aM9e/ac8bigoCBFRUVVRPb0n99vh4WFEV4AgEGtLv86nE75N2oi/0ZNFNysxTm/3uVy6URRwW+xzVVRfo6KcrNVmJupwtwsFeZkqTAn89R2TtaptdysU2fIdSg/P187duzQjh07qj2mcePGateundq3b1/ln9DQ0DqdEQBgP5a+p+pwOBTQOEgBjYMU2rxVjV938kRJRWBPRTerIroF2cdVkH1M+ZlHlZ91VPmZR1VaUmT67IWFhdq2bZu2bdtW5f7w8HC30MbExKhjx45q27atfHx8TJ8JAGAt29yodC58/QMUEtFSIREtz3rs6bPh/Kyjys/6XWyzjio/85gKso4qL/Ooco9lqDAn07QZMzMzlZmZqY0bN7rt8/f3V4cOHdSpU6eKP7t37zbt7wYAWMPhcp39TqPc3FyFhobq0bWbDe+pNjQnT5Qo7/gR5R47rJyjGco9dli5xzKU97vtgqya3RRVG+3bt9fFF1+sbt26VfyJioriPVwAsMjpDubk5CgkJKTa4zzyTLWu+PoHqGlkGzWNbFPtMWWlJ5R3/FflHD2krMP7lX34gLKP7FfW4QPKOrxfeceP1PqO6L1792rv3r2GtZCQEMXFxVVE9sILL1SvXr0UERFRq78LAGAezlRNdvJEiXJ+PRXcU9E9Fd6sI/uVeWifSgryTP37WrdurV69eql3794V/9m+fXvOagHARDU9UyWq9cjlcqkwJ1PHD+7V8YM/6/iBvco8uFfHDqTr2IF0ucrM+XhRSEhIRWATExPVr18/xcbGEloAOE9E1cNs/OAtvf/iLElS3JArFNAoSEf37davv+zWicL8Wv/88PBw9e3bV/369VO/fv2UmJjIpWMAqCHeU/UwDsd/n2Ec23uQ4kfcIOnU2W3u0Qz9um+Xju7bfSq0+3br15936uSJkhr//MzMTH300Uf66KOP/vv3xMaqf//+GjRokIYMGaKuXbtyNgsAtUBUbc7hcCi0RSuFtmiljokXV6yXl53U8QN7dTh9uzL2bNWR9O3KSNumotysGv/stLQ0paWlaeXKlZKkiIiIisAOGTJEPXv2lK8v/xcBgJri35geyunjq+ZtO6p524668A+jJJ06q807dlgZadt0OG2bDu3aooM7N6sg+3iNfuaxY8f0zjvv6J133pF06nGNAwcO1NChQzV8+HD17t2bbwUCgDMgqg2Iw+FQSPNIhTSPVOf+l0o6FdqcIwd1YOdmHdz5ow7u2KyMPT/V6NJxfn6+Pv74Y3388cd67LHH1KxZMyUlJWn48OEaNmyYoqOj6/pXAgCPQlQbOIfDobCWUQprGaXuQ6+SJJWdLNWvP+/SgR2btX/r99q35VvlHjt81p91/PhxrVq1SqtWrZIkdenSpSKwl1xyiRo3blynvwsA2B1R9UI+vn6K7NBNkR26KfGqCRVns/t++lb7fvpOv2z5TscP7j3rzzn9pQMvvviiAgMDNWzYMI0aNUojR47UBRdcUA+/CQDYC1GF4Wy2Z9J1kqT8zKP6Zev3+vnHb5S+af1ZI1tcXKz33ntP7733nhwOh/r166dRo0Zp1KhRiouL465iAF6BqKJKQeHNFTd4hOIGj5AkZR85qPRN65W2ab32bv5aRXnZ1b7W5XJpw4YN2rBhgx577DHFxsbq2muv1bhx4xQfH09gATRYRBU1EnZBa8WPuEHxI25QeVmZMvZsVXrqeqVt/FK/bN14xi+bT0tL0/z58zV//nx17NhRN954o8aNG6euXbvW428AAHWPqOKcOX181LpzD7Xu3EODx92lorwc7f7uc+3akKLd339xxidA7d69W0899ZSeeuop9ezZU+PGjdO4cePUrl27+vsFAKCOEFXUWqPgUPW45Gr1uORqnTxRon1bvtWO/03Rrg0pZ7yr+IcfftAPP/ygmTNn6qKLLtKUKVM0duxYBQfzKEwAnolP8sNUvv4Biu0zWFfe8yfdv2K9kl96V4NuuFNhLc/8mdavv/5at912m1q2bKlbbrlFX3zxhWrwWGoAsBWiijrjcDgU2bG7Lp38kO77x2e6deFa9bt2soLCW1T7msLCQi1btkxDhw5Vp06dtGDBAh0/XrMnQgGA1Ygq6oXD4VBUl166fOosTV+xXpOeX6k+V9yoRiFNq33Nnj179NBDDykqKkqTJ0/Wd999V48TA8C5I6qod04fH7Xr2V9X3fe0HnzzfzXuyUXqPCBJDqdPlccXFxdr6dKl6tu3rxISEvTGG2+otLS0nqcGgLMjqrCUj6+fOg9I0rgnF+mBN77SsNseVUR0bLXHb9y4URMnTlT79u01d+5cZWdn19+wAHAWRBW2ERTeXBeNvl13Lf5Yk+ev0oV/GCWnr1+Vxx48eFAzZsxQVFSUpk2bpv3799fztADgjqjCdhwOh9p0T9B1M/6i6SvW65JbHlJoi1ZVHltQUKAXX3xRsbGxuv3225Wenl7P0wLAfxFV2FpQ0wgNHnen7vvH5xr7x1cVHdenyuNKS0u1ZMkSderUSTfffLN27NhRz5MCAFGFh3D6+KjrwMs05YXVunXhWnUbcoUcVXxhellZmVasWKG4uDhNmjRJe/ee/dt2AMAsRBUeJ6pLL41+7CXd9/pnShw5UT5+/m7HuFwuLV++XJ07d9Y999yjw4fP/n2xAFBbRBUeK6xllK64e7amLV2nAdffJr9A9y9JLy0t1SuvvKKYmBg9/vjjysvLs2BSAN6CqMLjBTdroeG3z9T9y9Zp8Li75N+oidsxRUVFevbZZ9WxY0e9/vrrKiur/lt1AOB8EVU0GI1Dw3XJLQ/qvn98pv7XTqnysvCRI0d06623KjExUevWrbNgSgANGVFFg9MkrJkum/q47n39P+p92dgqb2hKTU3VxRdfrHHjxikjI8OCKQE0REQVDVZo81YaNf053bXoI3Xs+4cqj1m1apW6dOmil19+mUvCAGqNqKLBi4iO1finlmjC0/9Q8zYd3fbn5ubq3nvvVb9+/bRx40YLJgTQUBBVeI0OCUN0x9/e1xX3PKVGwWFu+zdu3Ki+fftq5syZKikpqf8BAXg8ogqv4vTxVeJVE3T33/+feg273m1/eXm55syZo/j4eL5qDsA5I6rwSk3CmunqB+dq0tw3FdGmg9v+bdu2acCAAXrsscc4awVQY0QVXq1dj36645X39Iebp7t9I05ZWZmee+45DRgwQLt27bJoQgCehKjC6/n4+WvI+HuU/NK7iuzQzW1/amqq4uPjtXTpUrlcLgsmBOApiCrwmwvad9atC9fq4on3y+nja9hXUFCgyZMna/z48crJybFoQgB2R1SB3/Hx9dPQCffq9hf/VeV7rW+//bYSEhK0ZcsWC6YDYHdEFahCy9g4Jb/4juJHjHPbt2fPHvXv319vvfWWBZMBsDOiClTDL7CRRk57RmNmvaLAoBDDvsLCQo0fP17Tp09XaWmpRRMCsBuiCpxF3KDLNfWV99WqUw+3fQsXLtTw4cOVmZlpwWQA7IaoAjUQdkFrTZ7/tuJH3OC27/PPP9eAAQO0e/duCyYDYCdEFaghX/8AjZz2rEZOe9bta+V27dql/v3764svvrBoOgB2QFSBcxQ/4gZNnr9KQeEtDOuZmZlKSkrSG2+8YdFkAKxGVIHz0LpzD93+1/+jC2K6GtZLS0s1ceJELVy40JrBAFiKqALnKaR5pKYsWKVO/S5x2zd9+nT98Y9/5AlMgJchqkAt+DdqohueeE39rrnFbd/TTz+tu+66iy8/B7wIUQVqyenjo8umztKlkx922/faa69p0qRJOnnypAWTAahvRBUwgcPh0KAb7tBV9z0tORyGfStXrtSECRNUWFho0XQA6gtRBUzU54obNeaxl9w+crN69Wr16tVLn332mcrLyy2aDkBd8z37IQDORdzgEfJv1Fhv/+kOlZWeqFjfvXu3LrnkEoWHh2vw4MEaOnSohg4dqp49e8rHx8fCiQGYhTNVoA50SBiq8X9aIr+ARm77MjMz9e677+qBBx5Qnz591KxZM1111VWaN2+evv32W95/BTwYUQXqSEz8QN3+0jtq3bnnGY/LycnRv//9bz3yyCPq16+fmjdvrjFjxmjJkiXav39/PU0LwAxEFahDzdt00JQXVmt48uNqGtmmRq/Jzs7WmjVrdPvtt6tNmzaKi4vT9OnT9dFHH6moqKiOJwZQG7ynCtQxp4+vBlw3RQOum6Kco4e078dv9fOWb7Rvy7fKPPjzWV+/fft2bd++XQsXLlRgYKCGDh2qa665RqNGjVKrVq3q/hcAUGNEFahHoc1bqcel16jHpddIkvKOH9G+Ld/q5y3fat+Wb3Xslz1nfH1xcbE+/vhjffzxx7rzzjvVr18/XXPNNbr22mvVuXPnevgNAJwJUQUsFNzsAnW/eKS6XzxSkpR77LDSNq1X2vfrlLbpKxXn55zx9d98842++eYbzZw5U126dKkIbGJiohyVPi8LoO4RVcBGQiJaqvfw0eo9fLTKy8p0aPcWpW38Umkbv9CBHZvlOsNnXHfs2KE5c+Zozpw5at++vcaPH6/x48crLi6uHn8DwLsRVcCmnD4+iurSS1FdemnohHtVnJ+rtE1fauf/pmjXN5+qpDC/2tfu3btXzzzzjJ555hn16tVL48eP14033qioqKh6/A0A70NUAQ8RGBSibkOuVLchV6qs9IR+/vEb7fjfT7Tj60+Un/lrta/bvHmzNm/erBkzZmjIkCGaMGGCxo4dq9DQ0HqcHvAOfKQG8EA+fv6K7TNYV97zlB544yvdunCtBo69Q81at6/2NS6XS+vWrVNycrIiIyN1yy23aP369Xw9HWAiogp4OIfTqaguvZQ05WHdveQTJb/0rvpfd6uCwltU+5qioiItW7ZMgwcPVteuXTVv3jwdPXq0HqcGGiaiCjQgDodDkR2767LkxzR9xXrdPGeFeg0fo4AmwdW+ZufOnXrkkUcUFRWlSZMm6fvvv6/HiYGGhagCDZTTx0fte12kqx+Yo4fe+kZjZ72qLhcNk9On6lspTpw4oeXLlysxMVH9+/fXG2+8oZKSknqeGvBsRBXwAr7+Aeo66DLd8MRrmv7GV0q6dcYZ33/95ptvNHHiRLVv317PP/+8srOz629YwIMRVcDLBDWN0MAxybp7ySe6Zf7b6nHJNW7f/3paRkaGHn30UUVHR+vBBx/kAf/AWRBVwEs5HA617Z6oax9ZoOkrvtQltzyokIiWVR6bn5+vF154QTExMZo8ebL27Dnz4xQBb0VUAahJWIQGj7tL05at09hZr6rthf2qPO7kyZNaunSpunTpokmTJmn37t31PClgb0QVQAWnj6+6DrpMt8x7U7f99V+KG3yFHE73f02UlZVp+fLl6tKli26++WbOXIHfEFUAVWrduYfGPP6S7lmSosSRE+UbEOh2THl5uVasWKGuXbvq7rvv1pEjRyyYFLAPogrgjMJbtdUVd8/W/cvW6aLRt8svoJHbMSdPntSrr76q2NhYPfnkk8rLy7NgUsB6RBVAjTQJi9Cw2x7VtGXrNHDsVPkFNnY7pqCgQE899ZRiY2O1ePFilZWVWTApYB2iCuCcNAlrpqQpj1ScuVb1cZyjR49q6tSpSkxM1Pr16y2YErAGUQVwXhqHhmvYbY/q3tf/o17Dx1R5Q1NqaqoGDx6s8ePH68CBAxZMCdQvogqgVkKbt9LVD8zRHa/+W536XVrlMW+99Za6du2qv/71r1wSRoNGVAGYokW7TrrxT4s18bnlat62o9v+/Px83X///RowYIA2b95c/wMC9YCoAjBVTO+BuuPV93X5nU8oMCjEbf93332nhIQEPfLIIyoqKrJgQqDuEFUApnP6+Krf1ZN07//8R70vH+u2v6ysTPPmzVN8fLy+++47CyYE6gZRBVBnGoeGa9T9z+mW+W8rIjrWbf+OHTs0YMAAPfHEEyotLbVgQsBcRBVAnWvbPVFTX3lPQ2+a5vYRnLKyMv35z39W//79tW3bNosmBMxBVAHUC1//AF18032a+vL/VauOF7rt37RpkxISEvT666/L5XJZMCFQe0QVQL1q3rajpvzln7p44v1y+vga9hUVFenWW2/VxIkTedQhPBJRBVDvfHz9NHTCvbp14Ro1b+P+8ZuVK1eqT58+fPQGHoeoArBMq44XKvnld5Vw1U1u+3bv3q0BAwZo5cqVFkwGnB+iCsBSvv4BuvKeP2nM4y8roHGQYV9xcbFuuukmPfTQQzp58qRFEwI1R1QB2ELc4BGa+sp7atWph9u+BQsWaMSIETp+/LgFkwE1R1QB2EbTyDaasmBVlZeDU1JS1LdvX+3cudOCyYCaIaoAbMXHz19X3vMnjZz2rNtnWtPT03XRRRfxdXKwLaIKwJbiR9ygSc+vVFB4C8N6ZmamkpKStGrVKosmA6pHVAHYVnRcvJJfekeRHbsb1ktKSjRu3DjNnz/fosmAqhFVALYW3OwC3TL3TXXqd4nbvocffliPP/44T2CCbRBVALbn36iJbnjib1XewPTss8/qvvvuU3l5uQWTAUZEFYBHcPr46oq7Zyvp1hlu+15++WVNmTKFz7LCckQVgMdwOBwaOCZZI6c9Kzkchn3Lli3TxIkTVVZWZtF0AFEF4IHiR9yg6x9d6PZA/rfffluTJ08mrLAMUQXgkboPvUo3PPGafP0DDOsrVqxQcnIy77HCEkQVgMfq1O8PunH2390eEvH666/rrrvu4q5g1DuiCsCjxcQP1LgnX3ML66JFizRr1iyLpoK3IqoAPF6HhKEa8/jLcvr6GdafffZZvfTSSxZNBW9EVAE0CJ37X6rRM/8qh9PHsD5t2jStXr3aoqngbYgqgAaj68DLdNV9TxvWXC6XbrrpJn366acWTQVvQlQBNCjxl4/VHyY9YFgrLS3V9ddfr127dlk0FbwFUQXQ4Awed5cSR040rGVnZ2vkyJHKysqyaCp4A6IKoMFxOBy6/I4/qstFww3ru3bt0tixY1VaWmrRZGjoiCqABsnp46NrH1mglrFxhvWUlBQ98MAD1bwKqB2iCqDB8g9srHGzF6lJ0wjD+ssvv6yVK1daNBUaMqIKoEELbd5K455c5PZwiOTkZG3dutWiqdBQEVUADV5Ul14aOe0Zw1phYaGuv/565eXlWTQVGiKiCsAr9Ey6TvEjxhnWdu7cqdtuu41nBMM0RBWA1xhx5xOK7NDNsLZ69Wq9/vrrFk2EhoaoAvAavv4BGjPrFQUGhRjW77vvPh4MAVMQVQBepWnLaF394FzDWmFhoSZMmMDnV1FrRBWA1+kyYJj6XHGjYe3777/X7NmzrRkIDQZRBeCVhic/pmat2xvWnnvuOW3YsMGiidAQEFUAXsk/sLGue/Qvcvr4Vqy5XC5NmTJFJSUlFk4GT0ZUAXitVh0v1MUTpxnWtm/frj//+c8WTQRPR1QBeLWBY5IV2bG7YW3OnDnavHmzNQPBoxFVAF7N6eOrUdPnGC4Dl5WVacqUKTp58qSFk8ETEVUAXq9lTFcNGnenYS01NVV/+9vfLJoInoqoAoCkIePuUot2nQxrs2bN0uHDhy2aCJ6IqAKAJB8/f11xz1OGtdzcXD388MMWTQRPRFQB4DdtuyeqZ9K1hrU33nhD69ats2gieBqiCgC/k3TrowpoEmxYu/fee1VWVmbRRPAkRBUAfieoaYQumfSgYW3Lli1aunSpNQPBoxBVAKgk4crxatGus2Ft1qxZys/Pt2gieAqiCgCVOH18NPz2mYa1w4cPa968eRZNBE9BVAGgCrF9BqtDwhDD2rx583Tw4EGLJoInIKoAUI1ht82Uw/nff00WFRXpmWeesXAi2B1RBYBqtGjXSb0vG2tYW7Jkifbu3WvRRLA7ogoAZzB0wr3y8fOv2C4tLeVbbFAtogoAZxAS0VKJV91kWFu2bJl27dpl0USwM6IKAGcx6Iap8gtoVLFdXl6u2bNnWzcQbIuoAsBZNAmLUN+rJxnWVq1apT179lg0EeyKqAJADQwcc7v8GzWp2C4vL9fcuXMtnAh2RFQBoAYaBYcp4crxhrWlS5fyuVUYEFUAqKH+105xuxP4hRdesHAi2A1RBYAaCm7WQr0vG2NYe+2115SZmWnRRLAbogoA5+Ci0bfL4fSp2C4sLNTf//53CyeCnRBVADgHTVtGq9uQKwxrL730kkpLSy2aCHZCVAHgHPW/doph++DBg1q7dq1F08BOiCoAnKPWnXsoOq6PYe0vf/mLXC6XRRPBLogqAJyH/tdONmx/++232rBhg0XTwC6IKgCchy4XDVNoi9aGtddee82iaWAXRBUAzoPTx1eJIycY1latWsXHa7wcUQWA89Rr2Gg5ff0qtktKSrR8+XILJ4LViCoAnKcmYc0UN/Ayw9prr73GDUtejKgCQC30qfQ84J07d2rdunUWTQOrEVUAqIW2F/ZVRHSsYW3p0qXWDAPLEVUAqAWHw6Hel481rK1Zs0YFBQUWTQQrEVUAqKUef7haDud//3VaUFCgf/3rXxZOBKsQVQCopaDw5oqNH2RY4y5g70RUAcAEPS691rCdkpLCF5h7IaIKACboMmCY/BsHVWy7XC69+eabFk4EKxBVADCBX2AjxQ0aYVhbtmwZn1n1MkQVAEzSM8l4CXjr1q1KTU21aBpYgagCgEnadk9UaItWhrXVq1dbNA2sQFQBwCQOp1PdLx5pWFu7di2XgL0IUQUAE3UdeLlhe8+ePdqyZYtF06C+EVUAMFGrThe6XQJeu3atRdOgvhFVADCRw+FwO1slqt6DqAKAyboOMn4d3NatW7Vjxw6LpkF9IqoAYLLorvEKCm9hWONs1TsQVQAwmcPpVJeLhhvWiKp3IKoAUAfiBhvfV01NTdX+/fstmgb1hagCQB1o2z1RjYLDDGsffvihNcOg3hBVAKgDTh9ft6+D++CDDyyaBvWFqAJAHemQeLFhOyUlRSUlJdYMg3pBVAGgjnRIGCw5HBXbBQUF+vLLLy2cCHXN1+oBYC9ZGb8o5X/mKn3zVyrOz63RawKDQpQ05RH1ueLGOp4O8CxNwiLUulMPHdz5Q8Xahx9+qKSkJAunQl0iqqiQlfGLVjw2SQPHJKvb0Csr1v/5zD2K7NBNSVNmGI4vLsjVxg/eUnrqV/U9KuAxOiQMNUT1gw8+0IIFCyycCHWJqKJC08g2uu8fnxnW0jedCmb73gMVEz/Q7TUxvU+tBQaF1P2AgAfq2PdirVv5YsX2jh07lJ6erpiYGAunQl3hPVWcUVrqeklSbO9BVe4PDAohqMAZtOp4oRqHhhvWPvroI4umQV0jqjijvb9d2q3qLBXA2TmcTnXoM8Sw9umnn1o0DeoaUcUZZezZWnGJF8D5ad9rgGH7s88+U3l5uUXToC4RVVRr25ennv4SN3iExZMAnq1dT2NUMzMz+eLyBoqoolppm069n9ptyJVnORLAmYRd0FphLaMNa5999lk1R8OTcfcvqrXty1OPVHt+dG+3fYFBIZqxJrW+RwI8VvueA5R6+L8P1P/00091//33WzcQ6gRRRZXSN516+MNFY5Ld7vzNSPtJfUa4P+jh9MMiqrsbOCvjFzUKDuNuYXildj37K/Xj1RXbX3zxhcrKyuTj42PhVDAbUUWVtv52ljrs1hlu+6q7E/i9hY+p29Arq30P9v0XZ2ngmKncSQyv1L5nf8N2Tk6OUlNTlZCQYNFEqAtEFVXa9OHbiht0bjcojZn18hn3T3xueW1GAjxacLML1CwqRscPpFesffbZZ0S1geFGJbg5fdfvoBvusHgSoGFpV+ls9fPPP7dmENQZzlThZv2qv6lpZBtFduxeo+PTN32l4oJcFeVlV/lQ/W1ffqiivGw1Cg7j4znwau0u7KuN/36zYnvDhg0qLy+X08n5TUPB/5IwyMr4RRl7tmrgmOQaH98oOFSRHbrpq38udtu/8YO3FDd4hGJ6D9T6VX8ze1zAo0TH9TFsZ2ZmateuXRZNg7pAVL1YVsYvWnzPKK2YeXPF2vrVixQYFFLjr3HLytivyI7dlZ76lSJju7ntb9qyTcVxgLcLaR6p4IiWhrWvv/7aomlQF4iqF8vYs1UZe7YqPfUrrZh5s7765yJt+/ID3fzcihr/jNN38m784K0qQ3x6f1rqerXncYfwcg6HQ9Fd4w1rRLVhIapeLG7wCF1139NqGtlGh3Zv0aGdWzRt6boav5d6WlbGL8o6vP+MH5U5vGerWnfqUduRAY8XHUdUGzJuVPJyfa64scaXequzbf2Hiht8haRTNy1VFdf01K805vEzf+QG8AaVo7p9+3ZlZmYqPDy8mlfAk3Cmilo7tHOLYuMHqTg/V42CQ932Z2X8oqaRbXiSEiCpZUxX+foHGNY2bNhg0TQwG1FFrXUbeqWK8rJ1aNeWKi8dV3cTE+CNfPz81bpzT8Mal4AbDi7/otbO9tnT6i4JA94qqmu89m35tmKbM9WGgzNV1Ln0zV/xRefA71S+aW/Tpk1yuVwWTQMzEVWYrjg/V8+P7q3i/Fxt+/JDxfQaqKaRbaweC7CNVp0uNGxnZWVp7969Fk0DMxFVmC4wKEQxvQYqPfUrHdz141kftA94m5DmkWocarzb9/vvv7doGpiJqKJOjJn1suIGj6jyq+MAb+dwONSq0k19GzdutGgamImoAoAFIjsYo8qZasNAVAHAApU/fsbNSg0DUQUAC1S+WSk7O1vp6enVHA1PQVQBwAIhEdys1BARVQCwgMPhcDtbTU1NtWgamIWoAoBFWsbEGba3bNli0SQwC1EFAIu0aNfJsP3jjz9aNAnMQlQBwCIXtO9i2D5w4ICysrIsmgZmIKoAYJFmUe3l9PUzrHEJ2LMRVQCwiI+vn5q36WBY4xKwZyOqAGChC9p3NmwTVc9GVAHAQi3aGaPK5V/PRlQBwEKVb1basmWLysvLLZoGtUVUAcBClaNaUFCgn3/+2ZphUGtEFQAsFBTeXIFBoYa1HTt2WDSNdyovL9fIkSM1c+ZMHTt2rFY/i6gCgIUcDociomMMa0S1fpWWlur999/XnDlzFB0dXau4ElUAsFhEdKxhe/v27RZNguLiYs2bN++84+pbk4N2794tSfoh5f/I1z/w3KfEWe376bsq/xlAw1dSmG/Y/vzzz7VkyRKLpvE+paWlhu2ysjKVlZVp3rx5Wrhwoe6//34lJyfX6Gc5XDX4VtyRI0fq/fffP79pAQDwYD4+PvLz81NxcbFycnIUEhJS7bFc/gUA4AxqcO5ZoUZnqhs3blRCQoJG3PkEl3/ryL6fvtOP//mXJKnHpdeqbfdEiycCUF9crnL9+5Un5Sorq1h75JFH1LFjRwun8h6lpaW666673NadTqf8/f0rLv/GxMSc9Uy1Ru+pnv4ftmfSdQpoEnyeY+NsTke1bfdExY+4weJpANSnb95dpqP7dldsd+jQQbfddpuFE3mPkpISQ1R/H9MHH3xQERERys3NrdHPqlFUAQB1q3l0B0NUuQPYGoGBgYaYniuiCgA20CyqvWF7z549Fk3iffz8/HTVVVepe/fu5x3T04gqANhA01ZtDdtpaWkWTeJ9nE6n3nvvPXN+lik/BQBQK+GRbQzb6enpPFjfAxFVALCB8EpnqsXFxTp06JBF0+B8EVUAsIGg8BbyDTB+ZJFLwJ6HqAKADTgcDjVtGW1YI6qeh6gCgE2ER3KzkqcjqgBgE00r3axEVM2zePFiTZ06VdnZ2ZKk7OxszZgxw/S/h6gCgE1UvlmJqJpjzZo1Gjt2rNLT05Weni5JWr16dZ38XUQVAGyCM9W6MXr0aIWFhSk9PV3x8fGSpE8++UTDhg0zHDd37txa/11EFQBsIryVMapZWVnKzMy0aJqGZc2aNUpKSqrYTklJMWxLp77EoLaIKgDYRGiL1nI4fQxrnK2aIz09XX369JEkbdq0STExMZJOxTU7O1tr1qwx5T1WogoANuHj66fQFq0Ma6ffA0TtjB49Whs3blRKSooyMzOVkJCgxYsXKykpSd9//73i4+NN+e+aZ/8CgI00bRml7MP7K7Z/+eUXC6dpOGJiYrRo0aKK7d9f+k1KStLcuXM1derUWv89nKkCgI2ENjeeqRLV+vHJJ58oISFBmzZtqtXPIaoAYCMhLYiqFWJiYrR69eqKu4PPF5d/AcBGOFO1xu8vDdcGZ6oAYCOVb1Qiqp6FqAKAjVQ+U83MzFRBQYFF0+BcEVUAsJHQ5pFua/v376/iSNgRUQUAG/ELbKTGoeGGNS4Bew6iCgA2U/lslah6DqIKADbDzUqei6gCgM2E8LEaj0VUAcBmOFP1XEQVAGyG91Q9F1EFAJsJbnaBYTsjI0Mul8uiaXAuiCoA2EzlqBYWFio3N9eiaXAuiCoA2ExweAu3tYyMDAsmwbkiqgBgM77+AQoMCjWsHTp0yKJpcC6IKgDYUHAz49kqUfUMRBUAbKjyJWAu/3oGogoANsSZqmciqgBgQ0GcqXokogoANlT58i9nqp6BqAKADXGm6pmIKgDYUFXvqfJUJfsjqgBgQ5Uv/xYWFiovL8+iaVBTRBUAbKjy5V+J91U9AVEFABvyCwhUQOMgw9qvv/5q0TSoKaIKADbVJKyZYfvo0aMWTYKaIqoAYFONQ8MN25yp2h9RBQCbqnymSlTtj6gCgE0RVc9DVAHAppqE8p6qpyGqAGBTjcN4T9XTEFUAsKnKZ6pE1f6IKgDYFO+peh6iCgA2VflMNTMzUydPnrRoGtQEUQUAm6p8pupyuXT8+HGLpkFNEFUAsKnGoU3d1rgEbG9EFQBsyunjq0bBYYY1ompvRBUAbKzyowq5/GtvRBUAbKxRcKhhOzMz06JJUBNEFQBsrPLlX6Jqb0QVAGyscUiYYZvLv/ZGVAHAxgI5U/UoRBUAbKxREO+pehKiCgA2xnuqnoWoAoCNcfevZyGqAGBjjUOMT1UiqvZGVAHAxqo6U3W5XBZNg7MhqgBgY5XfUz1x4oQKCgqsGQZnRVQBwMYqR1XiErCdEVUAsLGAxkFyOI3/qiaq9kVUAcDGHE4nH6vxIEQVAGyOB0B4DqIKADbHmarnIKoAYHOVP1bDQ/Xti6gCgM0FVrr8m5OTY9EkOBuiCgA2F9AkyLBNVO2LqAKAzQU0DjZsE1X7IqoAYHOBTYiqpyCqAGBzAUTVYxBVALA5zlQ9B1EFAJsLaMyNSp6CqAKAzXH513MQVQCwucBKd//m5eWpvLzcomlwJkQVAGyu8pmqy+VSfn6+RdPgTIgqANhc5RuVJC4B2xVRBQCb82/UxG2NqNoTUQUAm3P6+LiFlajaE1EFAA/AHcCegagCgAeofAcwUbUnogoAHoBvqvEMvjU5yOVySZJKCrmFu66cPFFs+OeSgjwLpwFgN/6BjQzbR44cUW5urkXTeJ/T/12f7mF1HK6zHSHpwIEDio6ONmcyAAA81P79+xUVFVXt/hpFtby8XIcOHVJwcLAcDoepAwIAYHcul0t5eXlq1aqVnM7q3zmtUVQBAMDZcaMSAAAmIaoAAJiEqAIAYBKiCgCASYgqAAAmIaoAAJiEqAIAYJL/DzplgefOwkOOAAAAAElFTkSuQmCC",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def create_D_union(Dlist):\n",
    "    return (lambda U,V : min([D(U,V) for D in Dlist]) )\n",
    "\n",
    "D_LTUs_bis  = [create_D_ETU(a,b,c) for (a,b,c) in [(2,2.5,1),(3,3,3),(3,2,1)]]\n",
    "\n",
    "\n",
    "plot_feasible(create_D_union(D_LTUs_bis),figname = 'fig_etu_union.pdf')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Distance function and Pareto weights"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 135,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def create_D_CTU(a,b):\n",
    "    K = (a**2) * (b**2)\n",
    "\n",
    "    def dtf(U,V):\n",
    "        t = None\n",
    "        if (U-V)>=-a and (U-V)<=(1/b):\n",
    "            t = ((2*V + 2*K*U) - np.sqrt( (2*V + 2*K*U)**2 - 4*(K+1)*(V**2 + K*U**2 - a**2)))/(2*(K+1))\n",
    "        else:\n",
    "            t = np.nan\n",
    "        return t\n",
    "    \n",
    "    return (lambda U,V : dtf(U,V))\n",
    "\n",
    "def create_D_union(Dlist):\n",
    "    return (lambda U,V : np.nanmin([D(U,V) for D in Dlist]) )\n",
    "\n",
    "D_CTUs  = [create_D_CTU(a,b) for (a,b) in [(3,1),(2,0.5)]]\n",
    "us, vs = plot_feasible(create_D_union(D_CTUs), range=(-3, 2), figname = 'fig_ctu.pdf')\n",
    "\n",
    "\n",
    "\n",
    "fig, ax = plt.subplots(layout='tight')\n",
    "ax.set(xlim=(-1, 4), xticks=[],\n",
    "           ylim=(-1, 4), yticks=[])\n",
    "ax.set_box_aspect(1)\n",
    "\n",
    "ax.annotate(text='', xy=(4,0), xytext=(-1,0), arrowprops=dict(facecolor='black', width=1, headwidth=6, headlength=6), verticalalignment='center')\n",
    "ax.annotate(text='', xy=(0,4), xytext=(0,-1), arrowprops=dict(facecolor='black', width=1, headwidth=6, headlength=6), verticalalignment='center')\n",
    "\n",
    "ax.text(x=3.8, y=-0.2, s='$u_i$')\n",
    "ax.text(x=-0.2, y=3.8, s='$v_j$')\n",
    "ax.text(x=0.3, y=0.3, s='$\\\\mathcal{F}_{ij}$', fontsize='xx-large')\n",
    "\n",
    "minu = -100\n",
    "minv = -100\n",
    "us = np.concatenate(([minu], np.array(us), [np.max(us)]))\n",
    "vs = np.concatenate(([np.max(vs)], np.array(vs), [minv]))\n",
    "\n",
    "ax.plot(us, vs,color=cmap['k'], linewidth=3.0)\n",
    "ax.fill(np.concatenate((us, [np.min(us)])), np.concatenate((vs,[np.min(vs)])), color=cmap['b'], alpha=0.5)\n",
    "\n",
    "uv   = np.array([np.asarray(us), np.asarray(vs)]).T\n",
    "hull = sp.spatial.ConvexHull(uv)\n",
    "ax.plot(us[np.sort(hull.vertices)], vs[np.sort(hull.vertices)], color=cmap['r'], linewidth=2)\n",
    "\n",
    "\n",
    "plt.savefig(path+'/figures/'+'fig_ctu.pdf')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 129,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([1, 2, 1, 2, 3])"
      ]
     },
     "execution_count": 129,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.concatenate(([1,2], [1,2,3]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 132,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([-1.00000000e+02, -0.00000000e+00,  9.87379867e-03,  1.94713274e-02,\n",
       "        2.88144526e-02,  3.79222398e-02,  4.68114324e-02,  5.54968305e-02,\n",
       "        6.39915935e-02,  7.23074844e-02,  8.04550698e-02,  8.84438839e-02,\n",
       "        9.62825650e-02,  1.03978969e-01,  1.11540266e-01,  1.18973022e-01,\n",
       "        1.26283267e-01,  1.33476555e-01,  1.40558014e-01,  1.47532394e-01,\n",
       "        1.54404102e-01,  1.61177235e-01,  1.67855614e-01,  1.74442806e-01,\n",
       "        1.80942146e-01,  1.87356763e-01,  1.93689592e-01,  1.99943393e-01,\n",
       "        2.06120765e-01,  2.12224159e-01,  2.18255889e-01,  2.24218143e-01,\n",
       "        2.30112994e-01,  2.35942405e-01,  2.41708239e-01,  2.47412265e-01,\n",
       "        2.53056168e-01,  2.58641549e-01,  2.64169935e-01,  2.69642782e-01,\n",
       "        2.75061480e-01,  2.80427357e-01,  2.85741681e-01,  2.91005669e-01,\n",
       "        2.96220484e-01,  3.01387240e-01,  3.06507008e-01,  3.11580814e-01,\n",
       "        3.16609644e-01,  3.21594445e-01,  3.26536128e-01,  3.31435570e-01,\n",
       "        3.36293614e-01,  3.41111075e-01,  3.45888735e-01,  3.50627350e-01,\n",
       "        3.55327650e-01,  3.59990338e-01,  3.64616095e-01,  3.69205577e-01,\n",
       "        3.73759420e-01,  3.78278237e-01,  3.82762624e-01,  3.87213155e-01,\n",
       "        3.91630389e-01,  3.96014865e-01,  4.00367106e-01,  4.04687619e-01,\n",
       "        4.08976897e-01,  4.13235418e-01,  4.17463644e-01,  4.21662026e-01,\n",
       "        4.25831001e-01,  4.29970993e-01,  4.34082416e-01,  4.38165670e-01,\n",
       "        4.42221147e-01,  4.46249226e-01,  4.50250275e-01,  4.54224656e-01,\n",
       "        4.58172719e-01,  4.62094803e-01,  4.65991242e-01,  4.69862360e-01,\n",
       "        4.73708472e-01,  4.77529886e-01,  4.81326902e-01,  4.85099812e-01,\n",
       "        4.88848902e-01,  4.92574452e-01,  4.96276732e-01,  4.99956009e-01,\n",
       "        5.03612542e-01,  5.07246583e-01,  5.10858382e-01,  5.14448178e-01,\n",
       "        5.18016210e-01,  5.21562707e-01,  5.25087895e-01,  5.28591996e-01,\n",
       "        5.32075225e-01,  5.35537794e-01,  5.38979909e-01,  5.42401772e-01,\n",
       "        5.45803583e-01,  5.49185533e-01,  5.52547814e-01,  5.55890610e-01,\n",
       "        5.59214104e-01,  5.62518475e-01,  5.65803896e-01,  5.69070538e-01,\n",
       "        5.72318570e-01,  5.75548156e-01,  5.78759456e-01,  5.81952629e-01,\n",
       "        5.85127829e-01,  5.88285208e-01,  5.91424914e-01,  5.94547095e-01,\n",
       "        5.97651893e-01,  6.00739448e-01,  6.03809899e-01,  6.06863380e-01,\n",
       "        6.09900025e-01,  6.12919964e-01,  6.15923324e-01,  6.18910232e-01,\n",
       "        6.21880810e-01,  6.24835180e-01,  6.27773460e-01,  6.30695767e-01,\n",
       "        6.33602217e-01,  6.36492921e-01,  6.39367990e-01,  6.42227533e-01,\n",
       "        6.45071658e-01,  6.47900468e-01,  6.50714067e-01,  6.53512556e-01,\n",
       "        6.56296036e-01,  6.59064603e-01,  6.61818355e-01,  6.64557386e-01,\n",
       "        6.67281790e-01,  6.69991656e-01,  6.72687077e-01,  6.75368140e-01,\n",
       "        6.78034932e-01,  6.80687539e-01,  6.83326046e-01,  6.85950534e-01,\n",
       "        6.88561086e-01,  6.91157781e-01,  6.93740699e-01,  6.96309917e-01,\n",
       "        6.98865512e-01,  7.01407558e-01,  7.03936130e-01,  7.06451300e-01,\n",
       "        7.08953140e-01,  7.11441720e-01,  7.13917110e-01,  7.16379378e-01,\n",
       "        7.18828592e-01,  7.21264817e-01,  7.23688118e-01,  7.26098560e-01,\n",
       "        7.28496205e-01,  7.30881116e-01,  7.33253354e-01,  7.35612979e-01,\n",
       "        7.37960051e-01,  7.40294627e-01,  7.42616766e-01,  7.44926524e-01,\n",
       "        7.47223956e-01,  7.49509117e-01,  7.51782062e-01,  7.54042843e-01,\n",
       "        7.56291513e-01,  7.58528124e-01,  7.60752726e-01,  7.62965370e-01,\n",
       "        7.65166104e-01,  7.67354978e-01,  7.69532038e-01,  7.71697332e-01,\n",
       "        7.73850906e-01,  7.75992807e-01,  7.78123078e-01,  7.80241764e-01,\n",
       "        7.82348908e-01,  7.84444554e-01,  7.86528744e-01,  7.88601519e-01,\n",
       "        7.90887995e-01,  7.97881337e-01,  8.04852649e-01,  8.11802028e-01,\n",
       "        8.18729571e-01,  8.25635374e-01,  8.32519528e-01,  8.39382127e-01,\n",
       "        8.46223260e-01,  8.53043016e-01,  8.59841482e-01,  8.66618743e-01,\n",
       "        8.73374884e-01,  8.80109987e-01,  8.86824133e-01,  8.93517403e-01,\n",
       "        9.00189875e-01,  9.06841626e-01,  9.13472732e-01,  9.20083267e-01,\n",
       "        9.26673305e-01,  9.33242917e-01,  9.39792174e-01,  9.46321146e-01,\n",
       "        9.52829900e-01,  9.59318504e-01,  9.65787024e-01,  9.72235523e-01,\n",
       "        9.78664066e-01,  9.85072715e-01,  9.91461531e-01,  9.97830574e-01,\n",
       "        1.00417990e+00,  1.01050958e+00,  1.01681965e+00,  1.02311018e+00,\n",
       "        1.02938122e+00,  1.03563283e+00,  1.04186505e+00,  1.04807795e+00,\n",
       "        1.05427156e+00,  1.06044594e+00,  1.06660115e+00,  1.07273721e+00,\n",
       "        1.07885419e+00,  1.08495213e+00,  1.09103108e+00,  1.09709107e+00,\n",
       "        1.10313215e+00,  1.10915436e+00,  1.11515775e+00,  1.12114235e+00,\n",
       "        1.12710821e+00,  1.13305536e+00,  1.13898384e+00,  1.14489369e+00,\n",
       "        1.15078494e+00,  1.15665763e+00,  1.16251179e+00,  1.16834746e+00,\n",
       "        1.17416467e+00,  1.17996345e+00,  1.18574384e+00,  1.19150586e+00,\n",
       "        1.19724954e+00,  1.20297491e+00,  1.20868200e+00,  1.21437084e+00,\n",
       "        1.22004145e+00,  1.22569387e+00,  1.23132810e+00,  1.23694419e+00,\n",
       "        1.24254214e+00,  1.24812200e+00,  1.25368376e+00,  1.25922747e+00,\n",
       "        1.26475314e+00,  1.27026078e+00,  1.27575042e+00,  1.28122208e+00,\n",
       "        1.28667577e+00,  1.29211151e+00,  1.29752931e+00,  1.30292920e+00,\n",
       "        1.30831119e+00,  1.31367529e+00,  1.31902151e+00,  1.32434987e+00,\n",
       "        1.32966039e+00,  1.33495306e+00,  1.34022790e+00,  1.34548493e+00,\n",
       "        1.35072414e+00,  1.35594556e+00,  1.36114918e+00,  1.36633502e+00,\n",
       "        1.37150308e+00,  1.37665337e+00,  1.38178590e+00,  1.38690066e+00,\n",
       "        1.39199766e+00,  1.39707690e+00,  1.40213840e+00,  1.40718214e+00,\n",
       "        1.41220813e+00,  1.41721638e+00,  1.42220688e+00,  1.42717962e+00,\n",
       "        1.43213462e+00,  1.43707186e+00,  1.44199135e+00,  1.44689308e+00,\n",
       "        1.45177704e+00,  1.45664324e+00,  1.46149166e+00,  1.46632231e+00,\n",
       "        1.47113516e+00,  1.47593023e+00,  1.48070749e+00,  1.48546694e+00,\n",
       "        1.49020857e+00,  1.49493238e+00,  1.49963834e+00,  1.50432644e+00,\n",
       "        1.50899669e+00,  1.51364905e+00,  1.51828352e+00,  1.52290009e+00,\n",
       "        1.52749874e+00,  1.53207945e+00,  1.53664221e+00,  1.54118700e+00,\n",
       "        1.54571380e+00,  1.55022259e+00,  1.55471336e+00,  1.55918608e+00,\n",
       "        1.56364074e+00,  1.56807731e+00,  1.57249577e+00,  1.57689610e+00,\n",
       "        1.58127827e+00,  1.58564226e+00,  1.58998804e+00,  1.59431559e+00,\n",
       "        1.59862489e+00,  1.60291589e+00,  1.60718859e+00,  1.61144294e+00,\n",
       "        1.61567892e+00,  1.61989649e+00,  1.62409563e+00,  1.62827631e+00,\n",
       "        1.63243848e+00,  1.63658212e+00,  1.64070720e+00,  1.64481366e+00,\n",
       "        1.64890149e+00,  1.65297064e+00,  1.65702108e+00,  1.66105277e+00,\n",
       "        1.66506566e+00,  1.66905971e+00,  1.67303489e+00,  1.67699115e+00,\n",
       "        1.68092846e+00,  1.68484675e+00,  1.68874600e+00,  1.69262615e+00,\n",
       "        1.69648715e+00,  1.70032897e+00,  1.70415154e+00,  1.70795483e+00,\n",
       "        1.71173877e+00,  1.71550332e+00,  1.71924843e+00,  1.72297403e+00,\n",
       "        1.72668008e+00,  1.73036652e+00,  1.73403329e+00,  1.73768034e+00,\n",
       "        1.74130760e+00,  1.74491502e+00,  1.74850253e+00,  1.75207007e+00,\n",
       "        1.75561758e+00,  1.75914499e+00,  1.76265224e+00,  1.76613926e+00,\n",
       "        1.76960598e+00,  1.77305232e+00,  1.77647823e+00,  1.77988363e+00,\n",
       "        1.78326844e+00,  1.78663259e+00,  1.78997601e+00,  1.79329861e+00,\n",
       "        1.79660032e+00,  1.79988105e+00,  1.80314073e+00,  1.80637928e+00,\n",
       "        1.80959660e+00,  1.81279262e+00,  1.81596724e+00,  1.81912038e+00,\n",
       "        1.82225194e+00,  1.82536184e+00,  1.82844997e+00,  1.83151626e+00,\n",
       "        1.83456059e+00,  1.83758287e+00,  1.84058300e+00,  1.84356087e+00,\n",
       "        1.84651639e+00,  1.84944945e+00,  1.85235994e+00,  1.85524775e+00,\n",
       "        1.85811277e+00,  1.86095489e+00,  1.86377399e+00,  1.86656995e+00,\n",
       "        1.86934266e+00,  1.87209200e+00,  1.87481783e+00,  1.87752005e+00,\n",
       "        1.88019851e+00,  1.88285309e+00,  1.88548365e+00,  1.88809007e+00,\n",
       "        1.89067220e+00,  1.89322991e+00,  1.89576304e+00,  1.89827147e+00,\n",
       "        1.90075504e+00,  1.90321361e+00,  1.90564701e+00,  1.90805510e+00,\n",
       "        1.91043771e+00,  1.91279469e+00,  1.91512587e+00,  1.91743109e+00,\n",
       "        1.91971017e+00,  1.92196295e+00,  1.92418924e+00,  1.92638887e+00,\n",
       "        1.92856165e+00,  1.93070740e+00,  1.93282593e+00,  1.93491704e+00,\n",
       "        1.93698054e+00,  1.93901623e+00,  1.94102389e+00,  1.94300333e+00,\n",
       "        1.94495433e+00,  1.94687667e+00,  1.94877013e+00,  1.95063449e+00,\n",
       "        1.95246951e+00,  1.95427496e+00,  1.95605061e+00,  1.95779620e+00,\n",
       "        1.95951148e+00,  1.96119621e+00,  1.96285012e+00,  1.96447295e+00,\n",
       "        1.96606442e+00,  1.96762427e+00,  1.96915220e+00,  1.97064793e+00,\n",
       "        1.97211117e+00,  1.97354161e+00,  1.97493894e+00,  1.97630286e+00,\n",
       "        1.97763304e+00,  1.97892915e+00,  1.98019085e+00,  1.98141781e+00,\n",
       "        1.98260968e+00,  1.98376608e+00,  1.98488666e+00,  1.98597104e+00,\n",
       "        1.98701883e+00,  1.98802965e+00,  1.98900307e+00,  1.98993871e+00,\n",
       "        1.99083612e+00,  1.99169487e+00,  1.99251453e+00,  1.99329463e+00,\n",
       "        1.99403471e+00,  1.99473429e+00,  1.99539287e+00,  1.99600996e+00,\n",
       "        1.99658503e+00,  1.99711756e+00,  1.99760700e+00,  1.99805278e+00,\n",
       "        1.99845434e+00,  1.99881107e+00,  1.99912239e+00,  1.99938764e+00,\n",
       "        1.99960621e+00,  1.99977742e+00,  1.99990059e+00,  1.99997502e+00,\n",
       "        2.00000000e+00,  2.00000000e+00])"
      ]
     },
     "execution_count": 132,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "us"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "uv = np.random.rand(10,2)\n",
    "\n",
    "\n",
    "\n",
    "fig, ax = plt.subplots(layout='tight')\n",
    "ax.set(xlim=(-1, 4), xticks=[],\n",
    "           ylim=(-1, 4), yticks=[])\n",
    "ax.set_box_aspect(1)\n",
    "\n",
    "ax.annotate(text='', xy=(4,0), xytext=(-1,0), arrowprops=dict(facecolor='black', width=1, headwidth=6, headlength=6), verticalalignment='center')\n",
    "ax.annotate(text='', xy=(0,4), xytext=(0,-1), arrowprops=dict(facecolor='black', width=1, headwidth=6, headlength=6), verticalalignment='center')\n",
    "\n",
    "ax.scatter(uv[:,0], uv[:,1])\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<scipy.spatial._qhull.ConvexHull at 0x1ab08bb8750>"
      ]
     },
     "execution_count": 49,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figures/fig_transfer-sets.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# <center>Figures: transfer sets</center>\n",
    "## <center>Figures of the book *Mathematical methods of choice and matching models*</center>\n",
    "### <center>Alfred Galichon (NYU+ScPo)</center>"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "\n",
    "# References\n",
    "\n",
    "* Gabrielle Demange and David Gale (1985). \"The Strategy Structure of Two-Sided Matching Markets\". *Econometrica*  53 no. 4, pp. 873-888.\n",
    "* Alvin Roth and Marilda Sotomayor (1990). *Two-sided matching. A Study in Game-Theoretic Modeling and Analysis.* Econometric Society Monographs.\n",
    "* Alfred Galichon, Scott Kominers, and Simon Weber (2019). \"Costly Concessions: An Empirical Framework for Matching with Imperfectly Transferable Utility.\" *Journal of Political Economy* 127 no. 6, pp. 2875-2925.\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Bargaining whithin a pair\n",
    "In order to study the matching problem, we need to first study the bargaining possibilities within a matched pair. For now we shall drop the subscripts $x$ and $y$, and we will study the set of utilities $(U,V)$ that the worker and the firm can obtain as an outcome of that bargaining. This set is called *feasible utility set*, or *bargaining set*.\n",
    "\n",
    "Most of the material in this lecture is taken from Galichon, Kominers and Weber (2019).\n",
    "\n",
    "## Feasible utilities\n",
    "\n",
    "For each value of $w$ (nominal wage), compute<br>\n",
    "$\\left\\{\n",
    "\\begin{array}{l}\n",
    "U \\text{ = utility of the worker}\\\\\n",
    "V\\text{ = utility of the firm}\n",
    "\\end{array}\n",
    "\\right.$\n",
    "\n",
    "In the transferable utility case (Becker-Shapley-Shubik),<br>\n",
    "$\\left\\{\n",
    "\\begin{array}{l}\n",
    "U(w) = \\alpha + w\\\\\n",
    "V(w) = \\gamma -w,\n",
    "\\end{array}\n",
    "\\right.$<br>\n",
    "but in general, we shall assume that $\\mathcal{U}\\left( w\\right)$ and $\\mathcal{U}\\left( w\\right)$  are nondecreasing (resp. nonincreasing) and continuous, not necessarily linear.\n",
    "\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## The feasible utility set\n",
    "Given a worker-firm pair, define $\\mathcal{F}$ the feasible utility set as:\n",
    "\n",
    "$\\mathcal{F}=\\left\\{ \\left( U,V\\right) :\\exists w,U\\leq U\\left(\n",
    "w\\right) ,V\\leq V\\left( w\\right) \\right\\} $.\n",
    "\n",
    "equivalently, if $\\mathcal{U}$ is strictly increasing\n",
    "\n",
    "$\\mathcal{F}=\\left\\{ \\left( U,V\\right) :V\\leq V\\left( U\n",
    "^{-1}\\left( U\\right) \\right) \\right\\} .$\n",
    "\n",
    "Note that we are assuming free disposal: if $(U,V)$ is feasible and if $U' \\leq U$ and $V' \\leq V$, then $(U',V')$ is feasible.\n",
    "\n",
    "Also, $w$ does not have to be a wage; it can be the set of terms of a contract."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Frontier of the feasible utility set\n",
    "\n",
    "We define the *frontier* of the feasible utility sets as the set of points $(U,V)\\in \\mathcal{F}$ such that there is no point $(U',V')\\in \\mathcal{F}$ with<br>\n",
    "$U' < U$ and $V' < V$.\n",
    "\n",
    "**Caution here**. This coincides with the *topological frontier* which is defined as the intersection of the closures of the interior and exterior of the set, but not with the *set of Pareto efficient points*, which is in general a subset of the former. Indeed, the set of Pareto efficient points is the set of points $(U,V)\\in \\mathcal{F}$ such that there is no point $(U',V')\\in \\mathcal{F}$ with<br>\n",
    "$U' \\leq U$ and $V' \\leq V$, with at least one strict inequality.<br>\n",
    "In particular, if $\\mathcal{F} = (U,V): U\\leq 1~and~V\\leq 1$, the topological frontier is union of the set $\\{U=1,V\\leq 1\\}$ and $\\{U\\leq 1, V=1\\}$, while the set of Pareto efficient points is $(1,1)$.<br>\n",
    "This distinction will be important when we discuss model with non-transferable utility.\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Distance-to-frontier function\n",
    "\n",
    "\n",
    "Given a feasible set $\\mathcal{F}$, compute the distance to the frontier of $\\mathcal{F}$ along the diagonal, with a minus sign if in the interior, and a plus sign if it is not.<br>\n",
    "<br>\n",
    "Define the *distance-to-frontier* function as<br>\n",
    "$D(U,V)=\\min\\{t∈R:(U-t,V-t)∈F\\}$<br>\n",
    "\n",
    "This way:<br>\n",
    "$D(U,V) \\leq 0 $ means that $(U,V)\\in\\mathcal{F},$<br>\n",
    "while<br>\n",
    "$D(U,V) = 0 $ means that $(U,V)$ is on the frontier of $\\mathcal{F}$.\n",
    "\n",
    "**Property**. For $a \\in \\mathbb{R}$, we have $D(U+a,V+a)=D(U,V)+a$.\n",
    "\n",
    "## Parameterization of the frontier of the feasible set\n",
    "\n",
    "We can define $\\delta = U-V$ and get an explicit parameterization on the frontier of the feasible set as a function of $\\delta$.<br> \n",
    "$D(\\mathcal{U}(\\delta) , \\mathcal{U}(\\delta) - \\delta) =0$ and<br>\n",
    "$D(\\mathcal{V}(\\delta) + \\delta, \\mathcal{V}(\\delta) ) =0$<br> \n",
    "thus<br>\n",
    "$\\left\\{\n",
    "\\begin{array}[l]\n",
    "~\\mathcal{U}\\left( \\delta \\right) = - D(0,-\\delta)\\\\\n",
    "\\mathcal{V}\\left( \\delta \\right) = - D(\\delta,0)\n",
    "\\end{array}\n",
    "\\right.\n",
    "$<br>\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import sympy\n",
    "from scipy.spatial.distance import cdist\n",
    "import matplotlib.pyplot as plt\n",
    "import os, math"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "Ucalf = lambda D: (lambda w: -D(0,-w) )\n",
    "Vcalf = lambda D: (lambda w: -D(w,0) )\n",
    "\n",
    "def plot_feasible(D,range = (-1,1), figname = 'figure'):\n",
    "    δs = np.linspace(range[0],range[1],num=500)\n",
    "    Ucal,Vcal = np.vectorize(Ucalf(D)),np.vectorize(Vcalf(D))\n",
    "    us = [Ucal(δ) for δ in δs]\n",
    "    vs = [Vcal(δ) for δ in δs]\n",
    "    umin,vmin = min(us),min(vs)\n",
    "    umax,vmax = max(us),max(vs)\n",
    "    plt.figure(figsize=(4, 4))\n",
    "    plt.xlim([umin, umax+(umax-umin)/3])\n",
    "    plt.ylim([vmin, vmax+(vmax-vmin)/3])\n",
    "    plt.plot(us,vs,'black')\n",
    "    plt.xlabel('U')\n",
    "    plt.ylabel('V')\n",
    "    plt.fill(us+[np.min(us)],vs+[np.min(vs)])\n",
    "    \n",
    "    plt.savefig('transfer-sets/'+figname)\n",
    "    plt.show()\n",
    "    \n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Some examples\n",
    "### Example 1:  transferable utility (TU)\n",
    " \n",
    "* The Becker model assumes  *additively transferable utility*: it is a model of marriage in which utility can freely be transferred across partners, in a one-to-one manner.<br>\n",
    "$\\left\\{\n",
    "\\begin{array}\n",
    "\\mathcal{U}\\left( w\\right) =\\alpha +w \\\\\n",
    "\\mathcal{V}\\left( w\\right) =\\gamma -w\n",
    "\\end{array}\n",
    "\\right.\n",
    "$<br>\n",
    "and thus, denoting $\\Phi = \\alpha +\\gamma$,<br>\n",
    "$\\mathcal{F}=\\left\\{ \\left( U,V\\right) :u+v\\leq \\Phi \\right\\} $<br>\n",
    "\n",
    "\n",
    "* The distance=to-frontier in the transferable utility case is<br>\n",
    "$D(U,V) = \\frac {U+V - \\Phi} {2}.$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 400x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def create_D_TU(Φ):\n",
    "    return (lambda U,V : (U+V - Φ)/2)\n",
    "\n",
    "plot_feasible(create_D_TU(2),figname = 'tu')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Example 2: non-transferable utility (NTU)\n",
    "\n",
    "* **Motivation: housing market with price controls.** In the model of *non-transferable utility,* no transfer attempt can be beneficial to the other side of the market. In that case, denote $(\\alpha,\\gamma)$ the only Pareto efficient point, and due to free disposal:<br>\n",
    "$\\mathcal{F=}\\left\\{ \\left( U,V\\right) :U\\leq \\alpha \\text{ and }V\\leq\n",
    "\\gamma \\right\\}. $<br>\n",
    "\n",
    "* The distance-to-frontier is the scalar $t\\in\\mathbb{R}$ such that\n",
    "$\\max \\left( U-\\alpha ,V-\\gamma \\right) -t = 0$, hence:<br>\n",
    "$D\\left( U,V\\right) =\\max \\left( U-\\alpha ,V-\\gamma \\right) $<br>\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 400x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def create_D_NTU(α,γ):\n",
    "    return (lambda U,V : np.maximum(U - α ,V -γ ))\n",
    "\n",
    "plot_feasible(create_D_NTU(1,1),figname = 'ntu' )"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Example 3: linearly transferable utility (LTU)\n",
    "\n",
    "* **Motivation: labor matching with flat tax**. Consider a model of the labor market with proportional taxation, where the tax rate is $\\tau$. We have<br>\n",
    "$ U-\\alpha = (1 - \\tau) (\\gamma - V) $<br>\n",
    "then, setting $\\lambda = 1 /(2 - \\tau)$, one has<br>\n",
    "$\\mathcal{F=}\\left\\{ \\left( U,V\\right) :\\lambda U + (1-\\lambda) V \\leq  \\Phi \\right\\},$<br>\n",
    "where $\\Phi = \\lambda \\alpha + (1-\\lambda) \\gamma $.\n",
    "\n",
    "* As a result, the distance function is<br>\n",
    "$D(U,V) = \\lambda U + (1-\\lambda) V - \\Phi).$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def create_D_LTU(α,γ,λ):\n",
    "    return (lambda U,V : λ*(U-α)+(1-λ)*(V-γ))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 400x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_feasible(create_D_LTU(1,1,0.01),figname = 'ltu-0')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 400x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "us = [0.0,0.6]\n",
    "vs = [1.0,0.0]\n",
    "umin,vmin = 0.0,0.0\n",
    "umax,vmax = 1.0,1.0\n",
    "plt.figure(figsize=(4, 4))\n",
    "plt.xlim([umin, umax+(umax-umin)/3])\n",
    "plt.ylim([vmin, vmax+(vmax-vmin)/3])\n",
    "plt.plot(us,vs,'black')\n",
    "plt.xlabel('U')\n",
    "plt.ylabel('V')\n",
    "plt.fill(us+[0.0],vs+[0.0])\n",
    "\n",
    "plt.savefig('transfer-sets/ltu')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Example 4: exponentially transferable utility (ETU)\n",
    "\n",
    "* **Motivation: household bargaining with private consumption.** We consider a model of marriage in which we model intra-household bargaining with private consumption and match amenity.\n",
    "\n",
    "* A match yield amenity $\\alpha$ to man $i$ and utility $\\gamma$ to woman $j$, and private consumptions are denoted $c^{i}$ and $c^{j}$.<br>\n",
    "\n",
    "* The utilities are formed as a combination of the log-consumptions and the match amenities:<br>\n",
    " $\\left\\{\n",
    "\\begin{array}[l]\n",
    "~U = \\tilde{\\alpha} +\\tau \\log c^{i}\\\\\n",
    "V = \\tilde{\\gamma} +\\tau \\log c^{j}\n",
    "\\end{array}\n",
    "\\right.\n",
    "$<br>\n",
    "where the private consumptions are subject to the budget constraint $c^{i}+c^{j}=B$, where $B$ is the joint budget of the household.<br>\n",
    "\n",
    "* We have $c^{i}=\\exp \\left( \\frac{U-\\tilde{\\alpha} }{\\tau }\\right) $ and $c^{j}=\\exp \\left( \\frac{V-\\tilde{\\gamma} }{\\tau }\\right) $ and thus the budget constraint rewrites:<br>\n",
    "$\\exp \\left( \\frac{U- \\tilde{\\alpha} }{\\tau }\\right) +\\exp \\left( \\frac{V-\\tilde{\\gamma} }{\\tau }\\right) \\leq B$<br>\n",
    "and setting $\\alpha = \\tilde{\\alpha} + \\tau \\log B$ and $\\gamma = \\tilde{\\gamma} + \\tau \\log B$, we obtain:<br>\n",
    "$\\mathcal{F=}\\left\\{ \\left( U,V\\right) :\\exp \\left( \\frac{U- \\alpha }{\\tau }%\n",
    "\\right) +\\exp \\left( \\frac{V-\\gamma }{\\tau }\\right) \\leq 2\\right\\} $<br>\n",
    "\n",
    "* The distance function can be obtained as<br> \n",
    "$D(U,V) = \\tau \\log \\left( \\frac {\\exp(\\frac{ U-\\alpha} {\\tau} ) + \\exp(\\frac {V - \\gamma} {\\tau}) } {2} \\right)$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 400x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def create_D_ETU(α,γ,τ):\n",
    "    return (lambda U,V : τ * np.log(np.exp( (U - α ) / τ ) + np.exp ((V -γ ) / τ )) )\n",
    "\n",
    "plot_feasible(create_D_ETU(1,1,1),figname = 'etu_1')\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Example 4 (continued): limits of the ETU case\n",
    "**Remarks.**\n",
    "* When $\\tau \\rightarrow +\\infty $, we get at first order in $1 / \\tau$<br>\n",
    "\n",
    "    $2+\\frac{U-\\alpha }{\\tau }+\\frac{V-\\gamma }{\\tau }\\leq 2$<br>\n",
    "\n",
    "    which in the limit of a very large $\\tau$, yields $U+V\\leq \\alpha +\\gamma $, the transferable utility case.<br>\n",
    "\n",
    "* When $\\tau \\rightarrow 0$, we get<br>\n",
    "    $\\tau \\log \\left( \\exp \\left( \\frac{U-\\alpha }{\\tau }\\right) +\\exp \\left( \n",
    "\\frac{V-\\gamma }{\\tau }\\right) \\right) \\leq \\tau \\log 2$<br>\n",
    "\n",
    "    which in the limit when $\\tau$ tends to zero, yields $\\max \\left\\{ U-\\alpha ,V-\\gamma \\right\\} \\leq 0$, the non-transferable utility case.<br>\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 400x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_feasible(create_D_ETU(1,1,0.05),figname = 'etu_005')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 400x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_feasible(create_D_ETU(1,1,5),figname = 'etu_5')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Example 5: union of feasible sets\n",
    "\n",
    "* **Motivation: household bargaining with public goods**. Consider a model of marriage where partners make a joint decision on a public good $g\\in G$ e.g. the number of kids; buying a house, etc.<br>\n",
    "\n",
    "* Assume that conditional on $g\\in G$, the utilities are<br>\n",
    " $\\left\\{\n",
    "\\begin{array}[l]\n",
    "~U=\\alpha ^{g}\\left( w\\right)\\text{ increasing}\\\\\n",
    "V=\\gamma ^{g}\\left( w\\right)\\text{ decreasing}\n",
    "\\end{array}\n",
    "\\right.\n",
    "$<br>\n",
    "where $w$ is the term of match - say the share of private consumption that\n",
    "goes to the man.<br>\n",
    "\n",
    "* We can compute the *conditional feasible set*<br>\n",
    "$\\mathcal{F}^{g}\\mathcal{=}\\left\\{ \\left( U,V\\right) :U\\leq \\alpha\n",
    "^{g}\\left( \\left( \\gamma ^{g}\\right) ^{-1}\\left( V\\right) \\right) \\right\\} $<br>\n",
    "\n",
    "* The overall feasible set is the union of the conditional bargaining sets:<br>\n",
    "$\\mathcal{F=\\cup }_{g\\in G}\\mathcal{F}^{g}$.<br>\n",
    "$\\mathcal{F=}\\left\\{ \\left( U,V\\right) :U\\leq \\max_{g}\\alpha ^{g}\\left(\n",
    "\\left( \\gamma ^{g}\\right) ^{-1}\\left( V\\right) \\right) \\right\\} $<br>\n",
    "\n",
    "* The distance function associated with the overall set is the minimum of the distance functions associated with the conditional bargaining sets:<br>\n",
    "$D_{\\mathcal{F}}\\left( U,V\\right) =\\min_{g}D_{\\mathcal{F}^{g}}\\left(\n",
    "U,V\\right) $."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 400x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def create_D_union(Dlist):\n",
    "    return (lambda U,V : min([D(U,V) for D in Dlist]) )\n",
    "\n",
    "D_LTUs_bis  = [create_D_LTU(  a , b, c ) for (a,b,c) in [(0.95,0.95,0.1),(0.95,0.95,0.9),(1.15,1.15,0.5)]]\n",
    "\n",
    "\n",
    "plot_feasible(create_D_union(D_LTUs_bis),figname = 'union')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "\n",
    "### Example 6: intersection\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 400x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def create_D_inter(Dlist):\n",
    "    return (lambda U,V : max([D(U,V) for D in Dlist]) )\n",
    "\n",
    "\n",
    "D_LTUs_ter  = [create_D_LTU(  a , b, c ) for (a,b,c) in [(1,1,0),(1,1,1),(0.75,0.75,0.5)]]\n",
    "plot_feasible(create_D_inter(D_LTUs_ter),figname = 'intersection')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Counterexamples: NOT proper transfer sets"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Not scarce:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 400x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "us = [-9.0,10.0]\n",
    "vs = [10.0,-9.0]\n",
    "umin,vmin = 0.0,0.0\n",
    "umax,vmax = 1.0,1.0\n",
    "plt.figure(figsize=(4, 4))\n",
    "plt.xlim([umin, umax+(umax-umin)/3])\n",
    "plt.ylim([vmin, vmax+(vmax-vmin)/3])\n",
    "plt.xlabel('U')\n",
    "plt.ylabel('V')\n",
    "plt.fill(us+[0.0],vs+[0.0])\n",
    "\n",
    "plt.savefig('transfer-sets/non-proper-1')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 400x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "δs = np.linspace(-0.25,0.25,num=500)\n",
    "δs_ant = np.linspace(-1.0,-0.25,num=500)\n",
    "δs_post = np.linspace(-0.5,0.25,num=500)\n",
    "us = [δ for δ in δs]\n",
    "vs = [1-δ for δ in δs]\n",
    "umin,vmin = -1.0,0.0\n",
    "umax,vmax = 1.0,2.0\n",
    "plt.figure(figsize=(4, 4))\n",
    "plt.xlim([umin, umax+0*(umax-umin)/3])\n",
    "plt.ylim([vmin, vmax+0*(vmax-vmin)/3])\n",
    "plt.plot(us,vs,'black')\n",
    "plt.plot([δ for δ in δs_ant],[δ+1.5 for δ in δs_ant],'black')\n",
    "plt.plot([δ for δ in δs_post],[δ+0.5 for δ in δs_post],'black')\n",
    "plt.xlabel('U')\n",
    "plt.ylabel('V')\n",
    "plt.fill(us+[-0.5,-1,-1],vs+[0,0,0.5])\n",
    "\n",
    "plt.savefig('transfer-sets/non-proper-2')\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 400x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "us = [0.0,0.0,1.0,1.0]\n",
    "vs = [2.0,1.0,1.0,0.0]\n",
    "umin,vmin = -1.0,0.0\n",
    "umax,vmax = 2.0,2.0\n",
    "plt.figure(figsize=(4, 4))\n",
    "plt.xlim([umin, umax+0*(umax-umin)/3])\n",
    "plt.ylim([vmin, vmax+0*(vmax-vmin)/3])\n",
    "plt.plot(us,vs,'black')\n",
    "plt.xlabel('U')\n",
    "plt.ylabel('V')\n",
    "plt.fill(us+[-1.0,-1.0],vs+[0.0,2.0])\n",
    "\n",
    "plt.savefig('transfer-sets/non-proper-3')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Approximations"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 400x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "δs = np.linspace(0.0,1.0,num=500)\n",
    "us = [δ for δ in δs]\n",
    "vs = [math.sqrt(1-δ) for δ in δs]\n",
    "\n",
    "less_δs = np.linspace(0.0,1.0,num=10)\n",
    "sub_us=[]\n",
    "sub_vs=[]\n",
    "δprec = less_δs[0]\n",
    "for δ in less_δs[1:]:\n",
    "    sub_us = sub_us+[δprec,δprec]\n",
    "    sub_vs = sub_vs+[math.sqrt(1-δprec),math.sqrt(1-δ)]\n",
    "    δprec = δ\n",
    "\n",
    "umin,vmin = 0.0,0.0\n",
    "umax,vmax = 1.0,1.0\n",
    "plt.figure(figsize=(4, 4))\n",
    "plt.xlim([umin, umax+(umax-umin)/3])\n",
    "plt.ylim([vmin, vmax+(vmax-vmin)/3])\n",
    "plt.plot(us,vs,'black')\n",
    "plt.plot(sub_us,sub_vs,'black')\n",
    "plt.xlabel('U')\n",
    "plt.ylabel('V')\n",
    "plt.fill(sub_us+[0.0],sub_vs+[0.0])\n",
    "\n",
    "plt.savefig('transfer-sets/approx-transfer-below')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 400x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "δs = np.linspace(0.0,1.0,num=500)\n",
    "us = [δ for δ in δs]\n",
    "vs = [math.sqrt(1-δ) for δ in δs]\n",
    "\n",
    "less_δs = np.linspace(0.0,1.0,num=10)\n",
    "δprec = less_δs[0]\n",
    "sub_us=[δprec]\n",
    "sub_vs=[math.sqrt(1-δprec)]\n",
    "for δ in less_δs[1:]:\n",
    "    sub_us = sub_us+[δ,δ]\n",
    "    sub_vs = sub_vs+[math.sqrt(1-δprec),math.sqrt(1-δ)]\n",
    "    δprec = δ\n",
    "\n",
    "umin,vmin = 0.0,0.0\n",
    "umax,vmax = 1.0,1.0\n",
    "plt.figure(figsize=(4, 4))\n",
    "plt.xlim([umin, umax+(umax-umin)/3])\n",
    "plt.ylim([vmin, vmax+(vmax-vmin)/3])\n",
    "plt.plot(us,vs,'black')\n",
    "plt.plot(sub_us,sub_vs,'black')\n",
    "plt.xlabel('U')\n",
    "plt.ylabel('V')\n",
    "plt.fill(sub_us+[0.0],sub_vs+[0.0])\n",
    "\n",
    "plt.savefig('transfer-sets/approx-transfer-above')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Implicit representation"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 400x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def D(valu,valv):\n",
    "    [u,v,t] = sympy.symbols(['u','v','t'])\n",
    "    return float(sympy.solve((v-t+0.2)*(v-t+0.2)-0.49*(1-(u-t)*(u-t)),t)[0].evalf(subs={u: valu, v:valv}))\n",
    "\n",
    "valu,valv = .8,1.0\n",
    "valt = D(valu,valv)\n",
    "\n",
    "δs = np.linspace(0.0,1.0,num=500)\n",
    "us = [δ for δ in δs]\n",
    "vs = [0.7*math.sqrt(1-δ*δ)-0.2 for δ in δs]\n",
    "\n",
    "less_δs = np.linspace(0.0,1.0,num=10)\n",
    "δprec = less_δs[0]\n",
    "sub_us=[δprec]\n",
    "sub_vs=[math.sqrt(1-δprec)]\n",
    "for δ in less_δs[1:]:\n",
    "    sub_us = sub_us+[δ,δ]\n",
    "    sub_vs = sub_vs+[math.sqrt(1-δprec),math.sqrt(1-δ)]\n",
    "    δprec = δ\n",
    "\n",
    "umin,vmin = 0.0,0.0\n",
    "umax,vmax = 1.0,1.0\n",
    "plt.figure(figsize=(4, 4))\n",
    "plt.xlim([umin, umax+(umax-umin)/3])\n",
    "plt.ylim([vmin, vmax+(vmax-vmin)/3])\n",
    "plt.plot(us,vs,'black')\n",
    "#plt.plot(sub_us,sub_vs,'black')\n",
    "plt.xlabel('U')\n",
    "plt.ylabel('V')\n",
    "plt.fill(us+[0.0],vs+[0.0])\n",
    "\n",
    "plt.plot(valu,valv,marker=\"o\", markersize=5, markeredgecolor=\"red\", markerfacecolor=\"white\")\n",
    "plt.text(valu+0.04, valv-0.015, '(u,v)', fontsize=10, color = 'red')\n",
    "plt.arrow(valu, valv, -valt, -valt,length_includes_head=True,head_width=0.05,color= 'black')\n",
    "plt.plot(valu-valt,valv-valt,marker=\"o\", markersize=5, markeredgecolor=\"green\", markerfacecolor=\"white\")\n",
    "plt.text(valu-valt+0.09, valv-valt+0.01, '(u-D(u,v),v-D(u,v))', fontsize=10,color='green')\n",
    "\n",
    "plt.savefig('transfer-sets/distance-function')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Explicit representation"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 400x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "Ucal= lambda w : -D(0.0,-w)\n",
    "Vcal= lambda w : -D(w,0.0)\n",
    "w = 0.3\n",
    "valu = Ucal(w)\n",
    "valv = Vcal(w)\n",
    "\n",
    "δs = np.linspace(0.0,1.0,num=500)\n",
    "us = [δ for δ in δs]\n",
    "vs = [0.7*math.sqrt(1-δ*δ)-0.2 for δ in δs]\n",
    "\n",
    "less_δs = np.linspace(0.0,1.0,num=10)\n",
    "δprec = less_δs[0]\n",
    "sub_us=[δprec]\n",
    "sub_vs=[math.sqrt(1-δprec)]\n",
    "for δ in less_δs[1:]:\n",
    "    sub_us = sub_us+[δ,δ]\n",
    "    sub_vs = sub_vs+[math.sqrt(1-δprec),math.sqrt(1-δ)]\n",
    "    δprec = δ\n",
    "\n",
    "umin,vmin = 0.0,0.0\n",
    "umax,vmax = 1.0,1.0\n",
    "plt.figure(figsize=(4, 4))\n",
    "plt.xlim([umin, umax+(umax-umin)/3])\n",
    "plt.ylim([vmin, vmax+(vmax-vmin)/3])\n",
    "plt.plot(us,vs,'black')\n",
    "#plt.plot(sub_us,sub_vs,'black')\n",
    "plt.xlabel('U')\n",
    "plt.ylabel('V')\n",
    "plt.fill(us+[0.0],vs+[0.0])\n",
    "\n",
    "#plt.arrow(0,0, w, 0,length_includes_head=True,head_width=0.05,color= 'red')\n",
    "#plt.plot([w,w],[-0.01,0.01],color= 'red')\n",
    "plt.plot(w,0,marker=\"|\", markersize=5, markeredgecolor=\"red\", markerfacecolor=\"white\",zorder=10,clip_on=False)\n",
    "plt.text(w-0.025, -0.075, 'w', fontsize=10, color='red')\n",
    "plt.arrow( w, 0,valu-w,valv,length_includes_head=True,head_width=0.05,color= 'black')\n",
    "plt.text(valu+0.05, valv+0.0, '(u=U(w),v=V(w))', fontsize=10, color = 'green')\n",
    "plt.plot(valu,valv,marker=\"o\", markersize=5, markeredgecolor=\"green\", markerfacecolor=\"white\")\n",
    "\n",
    "\n",
    "plt.savefig('transfer-sets/diagonal-parameterization')\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

